Variational Inference for Neyman-Scott Processes

Neyman-Scott processes (NSPs) have been applied across a range of fields to model points or temporal events with a hierarchy of clusters. Markov chain Monte Carlo (MCMC) is typically used for posterior sampling in the model. However, MCMC's mixing time can cause the resulting inference to be slow, and thereby slow down model learning and prediction. We develop the first variational inference (VI) algorithm for NSPs, and give two examples of suitable variational posterior point process distributions. Our method minimizes the inclusive Kullback-Leibler (KL) divergence for VI to obtain the variational parameters. We generate samples from the approximate posterior point processes much faster than MCMC, as we can directly estimate the approximate posterior point processes without any MCMC steps or gradient descent. We include synthetic and real-world data experiments that demonstrate our VI algorithm achieves better prediction performance than MCMC when computational time is limited.

==> prediction-accuracy-figures/plot_with_marker.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import matplotlib.ticker as mtick\n",
    "import matplotlib.ticker as mticker\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "from matplotlib.transforms import Bbox\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "\n",
    "marker_style = dict(markersize=20, fillstyle='none', alpha=0.9, linestyle='none', markeredgewidth=4)\n",
    "markers = [('o', 'DNSP-MCMC'), ('P', 'DNSP-UNSP'), ('*', 'DNSP-USAP'), ('', 'THP'), ('', 'SAHP'), ('', 'NHP'), ('', 'MTPP')]\n",
    "ls_lst = ['-', '--', ':', (0, (3,10,1, 10)), (0, (3,1,1,1,1,1)), (0, (3,5,1,5,1,5)), (0, (5,10))]\n",
    "colors_lst = ['C0', 'C1', 'C2', 'C3', 'C4', 'C5', 'C6']\n",
    "line_width = 5\n",
    "\n",
    "fill_between_alpha = 0.3\n",
    "\n",
    "figheight=6.65\n",
    "figwidth=6\n",
    "# figbb = Bbox([[-1.175,-0.25],[figwidth,figheight]])\n",
    "figbb = Bbox([[-1.275,-0.25],[figwidth,figheight]])\n",
    "#savefigarg = {'bbox_inches': 'tight'}\n",
    "savefigarg = {'bbox_inches': figbb}\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------\n",
    "class MathTextSciFormatter(mticker.Formatter):\n",
    "    def __init__(self, fmt=\"%1.2e\"):\n",
    "        self.fmt = fmt\n",
    "    def __call__(self, x, pos=None):\n",
    "        s = self.fmt % x\n",
    "        decimal_point = '.'\n",
    "        positive_sign = '+'\n",
    "        tup = s.split('e')\n",
    "        significand = tup[0].rstrip(decimal_point)\n",
    "        sign = tup[1][0].replace(positive_sign, '')\n",
    "        exponent = tup[1][1:].lstrip('0')\n",
    "        if exponent:\n",
    "            exponent = '10^{%s%s}' % (sign, exponent)\n",
    "        if significand and exponent:\n",
    "            s =  r'%s{\\times}%s' % (significand, exponent)\n",
    "        else:\n",
    "            s =  r'%s%s' % (significand, exponent)\n",
    "        return \"${}$\".format(s)\n",
    "\n",
    "# Format with 2 decimal places\n",
    "# -----------------------------------------------------------------------"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1656x72 with 7 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.markers import MarkerStyle\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.lines import Line2D\n",
    "from matplotlib.transforms import Affine2D\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "\n",
    "\n",
    "text_style = dict(horizontalalignment='right', verticalalignment='center',\n",
    "                  fontsize=25, fontfamily='monospace')\n",
    "\n",
    "\n",
    "def format_axes(ax):\n",
    "    ax.margins(0.2)\n",
    "    ax.set_axis_off()\n",
    "    # ax.set_xlim(-0.4, 2.4)\n",
    "    ax.invert_yaxis()\n",
    "\n",
    "fig, axs = plt.subplots(ncols=7, figsize=(23,1), layout='constrained')\n",
    "# fig.suptitle('Un-filled markers', fontsize=14)\n",
    "ids_lst = list(range(7))\n",
    "for id, ax, marker, ls, color in zip(ids_lst, axs, markers, ls_lst, colors_lst):\n",
    "    if id >= 0 and id <= 2:\n",
    "        ax.text(1.83, 0.1, marker[1], **text_style)\n",
    "    else:\n",
    "        ax.text(1.3, 0.1, marker[1], **text_style)\n",
    "    ax.plot([0] * 3, color=color, ls=ls, lw=line_width)\n",
    "    ax.plot([0] * 3, marker=marker[0], **marker_style, color=color)\n",
    "    format_axes(ax)\n",
    "\n",
    "plt.savefig('legend.pdf',  bbox_inches='tight')\n",
    "plt.savefig('legend.png',  bbox_inches='tight', dpi=300)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('legend.png').convert('CMYK').save('legend-cmyk.pdf')  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x478.8 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "posterior_x = np.array([413.92, 1068.39, 1637.02, 4271.75, 8532.00])\n",
    "posterior_y = np.array([4.24e8, 1.73e8, 0.74, 0.69, 0.66])\n",
    "\n",
    "nsp_x = np.array([626.89, 1619, 3212, 4970, 10099])\n",
    "nsp_y = np.array([10.40, 9.56, 9.06, 9.01, 8.94])\n",
    "\n",
    "attn_x = np.array([972, 1517, 3862, 7726, 12028])\n",
    "attn_y = np.array([3.43, 3.30, 3.28, 3.28, 3.29])\n",
    "\n",
    "# If we were to simply plot pts, we'd lose most of the interesting\n",
    "# details due to the outliers. So let's 'break' or 'cut-out' the y-axis\n",
    "# into two portions - use the top (ax) for the outliers, and the bottom\n",
    "# (ax2) for the details of the majority of our data\n",
    "f, (ax, ax2) = plt.subplots(2, 1, sharex=True)\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "# plot the same data on both axes\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\",marker=markers[0][0], **marker_style)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\", marker=markers[1][0], **marker_style)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\", marker=markers[2][0], **marker_style)\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\",ls=ls_lst[0], color='C0', lw=line_width)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\",ls=ls_lst[1], color='C1', lw=line_width)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\",ls=ls_lst[2], color='C2', lw=line_width)\n",
    "\n",
    "ax2.plot(posterior_x, posterior_y, marker=markers[0][0], **marker_style, color='C0')\n",
    "ax2.plot(nsp_x, nsp_y, marker=markers[1][0], **marker_style, color='C1')\n",
    "ax2.plot(attn_x, attn_y, marker=markers[2][0], **marker_style, color='C2')\n",
    "ax2.plot(posterior_x, posterior_y, ls=ls_lst[0], color='C0', lw=line_width)\n",
    "ax2.plot(nsp_x, nsp_y, ls=ls_lst[1], color='C1', lw=line_width)\n",
    "ax2.plot(attn_x, attn_y, ls=ls_lst[2], color='C2', lw=line_width)\n",
    "\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "ax.set_ylim(1e8, 5e8)  # outliers only\n",
    "ax2.set_ylim(0, 11.)  # most of the data\n",
    "\n",
    "\n",
    "\n",
    "# hide the spines between ax and ax2\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax.tick_params(\n",
    "    axis='x',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=False,      # ticks along the bottom edge are off\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    labelbottom=False) # labels along the bottom edge are off\n",
    "ax2.spines['top'].set_visible(False)\n",
    "# ax.xaxis.tick_top()\n",
    "ax.tick_params(labeltop=False)  # don't put tick labels at the top\n",
    "ax2.xaxis.tick_bottom()\n",
    "\n",
    "# This looks pretty good, and was fairly painless, but you can get that\n",
    "# cut-out diagonal lines look with just a bit more work. The important\n",
    "# thing to know here is that in axes coordinates, which are always\n",
    "# between 0-1, spine endpoints are at these locations (0, 0), (0, 1),\n",
    "# (1, 0), and (1, 1).  Thus, we just need to put the diagonals in the\n",
    "# appropriate corners of each of our axes, and so long as we use the\n",
    "# right transform and disable clipping.\n",
    "\n",
    "d = .015  # how big to make the diagonal lines in axes coordinates\n",
    "# arguments to pass to plot, just so we don't keep repeating them\n",
    "kwargs = dict(transform=ax.transAxes, color='k', clip_on=False)\n",
    "ax.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal\n",
    "ax.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal\n",
    "\n",
    "kwargs.update(transform=ax2.transAxes)  # switch to the bottom axes\n",
    "ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal\n",
    "ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal\n",
    "\n",
    "# What's cool about this is that now if we vary the distance between\n",
    "# ax and ax2 via f.subplots_adjust(hspace=...) or plt.subplot_tool(),\n",
    "# the diagonal lines will move accordingly, and stay right at the tips\n",
    "# of the spines they are 'breaking'\n",
    "\n",
    "# --------------------------------------------------------------------\n",
    "# Format with 2 decimal places\n",
    "ax.yaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "# ----------------------------------------------------------------------\n",
    "ax2.set_xlabel('Time (s)', fontsize=30)\n",
    "ax.set_ylabel('RMSE', fontsize=30)\n",
    "ax.yaxis.set_label_coords(-0.30, -0.025)\n",
    "# ax.legend()\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 4000))\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "ax2.tick_params(axis='both', labelsize=30)\n",
    "\n",
    "fill_y_ax2 = np.linspace(0,11,50)\n",
    "ax2.fill_betweenx(fill_y_ax2, x1=900, x2=1600, alpha=fill_between_alpha,color='C2')\n",
    "fill_y_ax1 = np.linspace(1e8, 5e8, 50)\n",
    "ax.fill_betweenx(fill_y_ax1, x1=900, x2=1600, alpha=fill_between_alpha, color='C2')\n",
    "# plt.show()\n",
    "plt.savefig('2-hidden-synthetic-rmse.pdf',  **savefigarg)\n",
    "plt.savefig('2-hidden-synthetic-rmse.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('2-hidden-synthetic-rmse.png').convert('CMYK').save('2-hidden-synthetic-rmse-cmyk.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAegAAAG8CAYAAAAVTzbtAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAACA3UlEQVR4nO3dd3xb1fn48c8jyTuOneFMZw+yF4GwQhkhAcIsG75AaAstben4dVFaVhe0pS0d3w74UlbLHmGGsGcgk5C9l53h7HhblnR+f9zrWLKuhmXZluzn/Xrp5at7zz33WLL16Jx7hhhjUEoppVRqcbV3AZRSSikVTgO0UkoplYI0QCullFIpSAO0UkoplYI0QCullFIpyNPeBVDJ0bNnTzN48OD2LoZSSqWVpUuX7jfGFLV3OZxogO4gBg8ezJIlS9q7GEoplVZEZHt7lyESbeJWSimlUpAGaKWUUioFaYBWSimlUpAGaKWUUioFaYBWSimlUpD24lZKqSTYW1HL2t0V7DhQRZ0vQJbHxcAeeYzum0+v/Oz2Lp5KQxqglVIqQXU+P/NXl/Hc0lLW7S6PmG5U365cemwxs8b2JsvjbsMSqnQmutxkxzB16lSj46CVajtflBzmF6+uoeRgddznDOieyx3njWHigMLWK5hqFhFZaoyZ2t7lcKL3oJVSqpmeWLiDmx5f0qzgDFBysJqbHl/CEwt3tFLJVEeiTdxKKdUMTyzcwf1vbwjbLwLj+hVwTJ98CnIyOFJTz/o9FazadYTghkpjOHr+1dMGtlWxVRrSAK2UUnH6ouQwf34nPDhfNLk/1580mP6FOWHHdh6u4dEF25j7+c6Q/X9+ZwPj+ndlQnFhaxVXpTlt4lZKqTjU+fz84tU1IbXhnEw3918xidvOHe0YnAH6F+Zw27mjuf+KSeRkNnYQMwZ+8coa6nz+1i66SlMaoJVSKg7zV5eF3XO+5+LxnDS8Z1znnzS8J/dcPD5k346D1cxfXZa0MqqORQO0UkrF4bmlpSHPL5rc3zE419b7+du7G1m09WDYsZOG9+Siyf2j5qtUAw3QSikVw96K2pBxziJw/UmDQ9IYY5i/eg9n/ekD7ntzA3e8tAqfPxCW13UnDkKk8fm63eXsrahtraKrNKadxFRkq16EmvBaAMD8ml0c7jWyjQuk2lthViGzhsxq72K0ubW7K0Kej+tXEHLPedPeCu5+ZQ0fbdx/dN+6PRU8ubiEa08YFHJucbdcxvYrYNXOI41pd1fobGMqjAZoFVnNQejaz/HQ4YNf0DtvehsXSLW3sqrOeb90x4GqkOfH9MkH4EhNPX9+eyOPfboNXyB80qc/vLme8yf0pTA3M2T/qD75IQF6+4EqoCj5BVdpTQO0UkrFUOcLbarump3B04t38Ls31nOgyhvxvIpaH59uPsA54/uGnp+TETV/pUADtFJKxZTlaeyuU+8P8NDHW9lXWRf1nFOG9+TO88cwond+2LHymvqI+SvVQAO0UkrFMLBHHgFjqKz1URujtlvcLYfbzxvDzDG9keDeYEHW7Qm9pz2oR17Syqo6Dg3QSikVRZ3Pz6KtBzlQ6SXa0kI5GW6+edowbjx1KNkZkVesKj1UzepdR0L2jeobXstWSgO0Uko5MMbw7rq9/PLVNWw7EH1RjPMn9uOn54yiX4TZxII99un2kNnIRvXtqj24lSMN0Eop1cTmfZX88tU1vL9+X9R0A7vn8vtLJzBtaI+48l2waX/YnNyXHluccDlVx6YBWimlbBW19fz13U38++OtjsOmGohAlyzr49MfJV2wBZv289MXV4bsG9g9l1ljeydeYNWhaYBWSnV6gYDh+WWl/PaN9eyP0jtbgOwMN12y3IgItfV+vvf08qirWZUequaxT7eH1ZxF4I7zx5DliXy/WnVuGqCVUp3a8pLD3Pnyar4oORw13YlDe3DnBWNYtv1w2HrQcz/fyUvLdzK2XwGj+uTTNSeD8pp61u2pYHWT9aAbfG/GSF1qUkWlAVop1Sntrajld2+sj7lYRf/CHH42ezTnjOuDiDCqT1fAWs85OPAaA6t2HgmZIcyJiBWcrzp+YIt/B9WxaYBWSnUqXl+ARxZs5S/vbKKyzhcxXZbHxc2nDePrpw4LWccZ4OppAxnXvyu/eGUNOw5G7+EdbGD3XO44f4zWnFVcNEArpTqN99bv5ZevrGHL/qqo6WaP78tPzx1FcbfciGkmFBfy3xunMX91Gc8tLQ1Z7aqpUX27cumxxcwa21vvOau4aYBWSnV42/ZX8ctX1/DOur1R0x3TO587LxjDScPC13l2kuVxc8HEflwwsZ+9JGUF2w9UUecLkOVxMahHHqP65us4Z5UQDdBKqQ6rss7H3+xhU16HtZkbFORk8IOZI7n6+IF43InNi90rP9sOxLoqlUoODdBKqQ7HGMPc5Tu55/V17K2IPGzKJdb95P931jF0z8uMmE6p9qABWinVoawoPcxdL69m2Y7DUdMdP7g7d14whrH9CtqmYEo1kwZopVSHsL+yjt+/sZ5nlpY4jjtu0Lcgm9vOHc15E/pGXG1KqVSgAVopldbq/QEe+3Q797+9gYrayMOmMj0uvn7qUG4+bRi5mfrRp1Kf/pUqpdLWRxv3cfcra9i0tzJqullje/Pz2WMY0D3ysCmlUo0GaKVU2tlxoJpfvbaGN9eURU03olcX7jx/LKeMiG/YlFKpRAO0UiptVHt9/P29zTzw0Ra8vsjDpvKzPXx/xkiuPXEQGQkOm1KqvWmAVkqlPGMML3+xi3teX8ee8tqI6UTgyuMG8MOZx9CjS1YbllCp5NMArZRKaat2HuHuV1azeNuhqOmOHdSNu84fy/hiHTalOgYN0EqplHSwyst9b67nyUU7og6b6t01i5+eM5oLJ/XTYVOqQ9EArZRKKT5/gP98tp0/vrWB8mjDptwuvjZ9CN86fTh5WfpRpjoe/atWSqWMBZv2c/cra1hfVhE13YzRvfn57NEM7pnXRiVTqu1pgFZKtbuSg9X85vW1zFu1J2q6oUV53HHeGE47plcblUyp9qMBWinVbmq8fv7xwWb+9cFm6qIMm+qS5eF7M0Zw3YmDyfTosCnVOWiAVkq1OWMMr6/cw69fW8OuI5GHTQFcPrWYH80aRVG+DptSnYsGaKVUm1q7u5y7Xl7Nwq0Ho6abNKCQuy4Yy6QBhW1TMKVSjAZopVSbOFTl5Y9vbeC/C7cTiDJsqig/i1vPHsXFk/vjcumwKdV5aYBWSrUqf8DwxKId/OHN9Ryuro+YLsMtfOXkIXz7jOHkZ2e0YQmVSk0aoJVSreazLQe46+XVrNsTfdjU6ccUcft5Yxha1KWNSqZU6tMArZRKul2Ha/jN62t5dcXuqOmG9Mzj9vNGc8ao3m1UMqXShwZopVpZwAR4c9ubBLCGEblwMXPwTFzS8YYL1db7eeDDLfz9/U3U1kceNpWX6eaWM0dww8mDyfK427CEFn/Az4MrH8TYc4iKCDeOvxG3q+3LolQkaRmgxZpw93LgWmASUAQcBNYATwKPGGMizxGY2DVnA9cAxwF9gUygHNgAvA88ZIzZ3Mw8zwEuA06y8/QAZcA2O8+XjTHLk1F+1X5KK0r5aOdHIfvG9BjDwK4D26lEyWeMYf7qPfzqtbWUHqqJmvbLU/pz69mj6NU1u41KF27dwXU8s/6ZkH3Ti6cztsfYdiqRUuHSLkCLSDfgOeCMJof62I8zgJtF5GJjzI4kXK8n8CxwmsPhHsCJ9uMHInK7MeZ3ceQ5BHgION3h8BD7cTowBbgooYKrlLHh0AbHfR0lQG8oq+DuV1bzyaYDUdNNKC7grgvGMmVgtzYqWWQL9ywM27do9yIN0CqlpFWAFpFM4CVgur2rBHgA2AQUA18BRmMFtnkicqIxprwF1/MA84Cp9q5a4HFgOXAIGACcD5yCVaP+rYhUGmP+HiXPY4B3gX72rrXAC8BGoN7+PYYD5yZabpVaIgXoGYNmtENpkudIdT1/ensDj3+2HX+UcVM9u2Ty41mjuPTY4pQZNrVo96KwfQv3LOSGcTe0Q2mUcpZWARq4mcbgvAyYYYw5ukisiPwNmAvMAsYAtwM/asH1rqIxOJcA040x25uk+Z2I3Ij1RQHgbhF5wKmJXURygFewgnMA+AHwF2NM2M06uxm/fwvKrlJAhbeCnZU7w/bvrNxJpbeSLpnp12vZHzA8vbiE+95cz8Eqb8R0Hpcw56TBfGfGCLqm0LCpg7UHnb80HdzAodpDdMtu/xq+UgBp00vFrs3+zH5qgOuCgzOAMaYWuA6osnfdIiI9WnDZWUHb9zoE54brPggstZ/2xKrFO7kTGGFv32aMud8pONt5GmNMaQJlVilk0+FNEY9tPLyxDUuSHNvKXFzwt4+57cWVUYPz9BE9eeN70/n5eWNSKjgDLN6zOKFjSrW1dKpBn4HVGQzgHWPMaqdExpi9IvIU8FUgC7gQ+HeC1wxeMifWp+kG4Fh7O2wNPBHJw2oBANgK3JdgmVSK2Ve9j/uX3d/s857b8BzPbXjO8dj3pnyPotwix2Pt4VBlgKcXePlsYy5W30hnA7vncvt5Y5gxuhdWI1D7KCkv4fo3rm/2efcuupd7F93reOzRsx9lQNcBLS2aUnFLmxo0MDNo+40YaYOPn92Ca5YFbY+ImCr0uB8rWDd1CdDV3n7YGONvQblUCll7cG3S81x3cF3S80yE12d4ZYmXW/9bw2cbI//J5mS4+dGsY3jz+6dy1pje7RqcAT7Z9UnS81ywa0HS81QqmnSqQY8L2l4aMZVlSYTzmusl4H/s7VtF5DWnZm4R+RqN96ofN8Y4rQJwatD2uyKSC3wTuBKrU1gGsAv4EPiHMWZJeBYqFcUbTPvk9cEYQ1l1Wch+YwxVvqqQfa9vfZ3pxdOJ5u/L/84R75GQfTdPvJnCrMKI57y65VVW7l8Zsm/2kNlMKJoQVqbl2/w88bGXQ4FVZA54i9yg477KMXj3Wd+ZL5zUj1vPGUXfgpyjx8uqyvjmO98MybMot4h/zvhn1N/pG29/g33V+0J/zzP/Tu+8yBOZ/PXzv/J+yfsh+7Lc0Ve+qvPXUVVfRaY7kwxXBgETINuTjRD5i8WCXQu4YtQVUfNVKpnSKUCPDNreFiNtKVZN1g2MEBExDTMSNM/zwIvAxVg9tteJyGOE9uK+AKsXN3baWyLkNTVo22fn0bRWPtx+fEVE7gd+EOketUoNvoAvLOA6mdJ7CucPPR+AVza/wrK9y44eMxgCTd7mal81voAPjyvyv2hZdRkHa0O/C/oD0RtmDtUeYlflrrBrBdt1MMATH3tZVWLl5SmowZ29JyRNoLYfY/t15a4LxnLc4O5h1/EZX1hHrEpvZdSyAWw9vJVdVaHl88WY0mBP1Z6wa/XM6Rk12Bpj8Bs/Nb4aarDGbVfVV1GYVRjxNd9yZAv1/noy3Kl1T111XOkUoAuDtvdHS2iM8YlIOdAN63fMA2J/OoTnY0TkMuAXWIE3H7jJIeky4A7g9ShfBPrYP/3AU8BgrCb0B4HVdhlnYk1cIsD37PTfb265VdvxuDx8e9K3eXHTi2w+HDpPjd/48fq9fG/K90LGPF8y8hKmF0/nn1/8kzp/nWO++Zn5UYNza6iuM7y02MvbK334Y3wtnDKoG49fcAruFBk21dScsXNYsW8Fn+/9POxYjieHa0ZfE9ZvoDCrkC6ZXaj1ha9PPbnXZH503I80OKs2lU73oIPHo0Rf4d0SPJ1RfqIXte8V/x64G3D+NLXGXd+KNWFJJIX2TzdWcF4GjDHG3G6MecoY85Ax5gqscdUNVYbvicjxkTIUkZtEZImILNm3b1+kZKqVdcvuxg1jb+CCYRccbVr1+r1U1VdRH6jnsTWP0fR727KyZRGDM4Bb2m7KSWPgwzX13PrfauZ/ETs4gzWHdqoGZ4CCrALu+9J9fO/Y75HjyQk5VuOrCWvmBxjRbURYcM7x5PD9Y7/PfV+6jz55fcLOUao1pVOAbhcicjZWk/p9wKdYQ68KsXqIjwBuwxrWdQrwjohcGCGr4Nc6AFztdK/aGPMa8OegXd+NVDZjzAPGmKnGmKlFRanT47czEhGm9Z3GjeNvRBBq/Y0f9GXVZbxb8m5I+lTpBAbw8pJ6/v2el/LoM3SmHRHhgmEX8NCsh8LusTcd/uYRDzW+0BdgQtEEHpr1EOcPOx8Robq+moW7F4Z92VKqtaRTE3clVpM1QDaxm6yDvzZHX+suAjs4v4YVXJ8DrmhyT3gTcI+IvIPVuSsbeFxERhpj9jTJrgJouFn3kTFmfZRLP4A1iQnAmYmUXbUPj8tDVX1V2P6XNr3EpsObKMgsYGjBUPrk9WFfjdXq4RIXpxWfxrS+046mj2fRhm9M/EbYPeeCrIKo58weOpvTB5xORY3hrRU+lm/zUVFfGDF9z3zh4uMnMajvMAAO1hxk1pBZdM3sGvEcgF45vXju/NAhZPE02f99xt/xBULvOffK6RUhteXbk77NdWOuC9kXXNvtk9eHCUUTWLFvxdF9k4omccHQC1i+bzk7K3fSLasbQwuHsqeq8d92YtHEkHxe2/oav/j0FwwtGMoVx1zBBcMuSMuJZlT6SKcAfZjGAN2DKAHantSk4RPER+PEJc31B6zgHAC+G2VSkUUi8gjwdazm9DlA08GUh2kM0MuIwhizQUQqsZr1e4tIF2NMs++hq7ZXlFtE77zeYbOHucTF9iPbERFW7l9Jtid0oYiy6jKK84ubda2+eX2bXb78jG58tqYLLy+pp7Y+crpMD8yeksE5kzPI9OQCVuDPcGVwTPdjYl4nwx1fuqaGFQ5r9jl9u/SlL9Ffi6ZTe36x74uQYVMV3goO1IbOJR489acxhqfWPQVYncXuWXQPf172Z+448Q5mD53d7DIrFY90CtAbsBaRAOseruOsXrZirHu9ABsT6cFtL2gxxn66xhizK1p64G2sAA3gdN94PTDU3j7icLypIzTedy8ggU5uqu1VeCuo8FaQ6crEG7Bm2sp0ZYYF5Kb3Otti6s/l23w8+bGXsiPR/x2OH+7mipMy6ZHfMe6AOU3t6dTK0XRf8NSfy/ctD8uj2led0BcKpeKVTv+Bq4K2p0ZMFX58VcRU0fUL2o5nwY3goBs2kxiwImg7evtgeJp4ArpKAQ33NrM92XjEQ44nJyw4R9JaU3/uORzgj6/Wcv9rdVGD84AeLm69KJtvzsruMMEZWjZ9Z8O5T657MuzYpKJJjOo+KuG8lYolnf4L5wdtz4qYyhI8e1isWcciCQ7K8czvNyho22ndvXlB28c6HD9KREbS2PN8tzZvp4/1Bxu7FuRm5JLhahyWM6xwWNQal9MCDi1R4zU8vcDLz56sYcX2yOOj87Lgui9lctfl2Yzq33a9x9vKwt3hS0s2mNxrMpN7TY557qzBsziuz3Ehx64cdWXMa689sFY7lamEpVMT93vAPqz5uGeIyFin+bhFpBfW7FxgDcd6KcHrbbLPzwYGiMhJxphoc/0F/7c6zQL2EdYEKsXAdBE5JkpHseCx1ol+wVCtwBfw8dLmlxjQZQDH9w2/k9G0gxNYs1qdPfjsox/wi/cs5o1tb4QNs6r3R7kp3AwBY1iw3sezn9ZzpDpycBCBM8Z5uPj4TLpkp+6QqZby+sMX9cjx5PCNid/gvKHnAdYMa//84p9hPbkb3qMzB57JmQPPZNOhTTy1/ikW7FrAWYPOinrdkvISLn/1coYUDDnaqSw/M+ERn6oTknT6dici3wXut586LTeZjTWbV0MN+j5jjONyk3anrobZ9O82xtzlkOYpoGFuv03AmcaYHQ7pbgN+bT+tA4Y7rUQlIl8BHopUfjvNbKwlMz1YndMmGmNiNtNPnTrVLFmS5NlBFz8EXfs5Hnp62zx6j/lycq+X4g7VHuLhVQ+ztXwrma5MfjD1B/TrEvr6BEyA90ve572S9wiYAMMKh3Hx8IvDljA8VHvo6OQmLnFx+oDTOW3AaZRXQ8mBAHuPGOr9kOGGXgXCgB4uCvNiN3htKfPzn4+8bCmLPph5VH8X15ySxYCezWtEK6sqS7vpLv0BP/9d+18eXfMoxhim9J7CD6f+MGxc856qPfx+8e/5fO/niAjXj7mea0Zf49ij3h/wx+xpf9/i+3h0zaNHn+d4cvjKuK/wjYnfSM4vppJCRJYaY2LdNm0X6VSDBvgH1qIT07EmB/lCRP6FFTyLsVawaljqcQ3wqxZe7zbgLKze18OBVSLyH+AzrIlQBmLN/DUt6Jy7oywT+QjWtKHn2eVfIyINM4nlYjXdX0bjrYfb4wnOqvWtPbCWR9c8erQjkTfg5aFVD/GjqT8KucfsEhdnDDyDoYVD2Ve9j6m9pzouHNEwucmSsiV0yypi//5i/viql9L9kQNrcU8Xp4zycOxQNxnu0DyPVBue+9TLR+uiT4vZvYtw5cmZHDfM3e4LWrQVt8vNdWOvY3KvyWyv2M7sIbMdf/c+eX2470v38eqWVxncdTDji8ZHzTOaWl8tL256MWRfja8m5hzhSgVLqwBtjPHaE4E8h7X85ACcg/Ay4GJjTIs6VxljtojIWVhTc47Aui98M43LRgbzAXcZY+6Jkl9ARC4HHsUKxH2A2x2S+rGCc8S8VNtaXLY4rJfv3uq9PLnuSeaMnRP2gT+462AGdx0cNU8RoYdM4Yl3vewvj7y2coPS/QGe+tjL2yuEq0/JZGhvNz6/NZ755SVeaqJkkeGGc6dkcO7kDLIyOkdgbmp80fioQRes9+T8Yee3+Frzts6j3BvatzTTlclFwy9qcd6q80irAA1gjDkkIjOAy4FrgclAT6zFK1ZjBdOHjYkxw37811smIhPs611kX68XkInVu3oj8D7woDFmSxz51QCXi8gsrCb2E7ECdT2wA3gH+JsxpnW69KqEXDHyCkoqSkImsnCJi0FdB0U5K7r3V9czd3E9NPMu0/5yw1/m1TF1qJtVJX72HI6ewdRh1rCpoq7p1Cc0vfXr0o/j+xzPoj2N46/PHnJ22K2OpsqqyuiV275raavUkXYBGqxFLICn7UeieczBmlAknrS1wGP2IymMMfMJ7ZmuUliWJ4uvjvsqv1/ye7x+L4VZhdww9gaGFg6NfbKD91fXM3eRQ6cwgUFFLgZ0d5GbBdV1UHIwwPZ9gaOB3G8MNXXw9sro30H7dxeumZ7FmOKO1zM71U3rO41pfaex+fBmnlr3FK9seYWrRl0V9ZyACfCV+V/BJS6uHHWldipT6RmglWoPffL6cNUxV7Fw90KuG3tdwh+eW8r8Vs25iRNGejhrgsdxDPKBigBvLK/nw7U+6mJ09s7Ngi8fn8np4zwpvaBFZzCscBg/O+FnfP/Y75ObkRs17ae7PmVHhdUH9d5F9/LnZX/mvKHn8bNpP4tr6lfV8WiAVqoZpvaZyrG9j024CbLeb3jiY29Is3amB+acHrmma4xh/a4Aizf7owZnAb401sMl0zLJz9HAnEpiBWeAp9Y/FfK8xldDaUWpBudOTAO0UkBpRSlv73ib/xn9PzEXdWjJ/cGlW/zsLw+9ZxwtOG/baw2b2rQn+rCpPoXCzTOzGFSkH+bpaFflLj4s/TBsfzyToaiOSwO06tSMMXy6+1Oe3fAsvoCPLhlduHTkpa12vY+bDIM6YaTHMTiX1xie/8zLh2t8UfuQiUBOhrXqlAbn9FVZX8nU3lNDOpX1yevDqcWnRj2vur6aHE+OdirroDRAq07L6/fy9PqnQz4UPyj9gGGFw6JO/5iow1WB0HHOAmdNCP0X9AcM76z08eKi6MOm3C5r6FRWhiBA6QHD4apAXJOZqNQzsttIHpr1EJsPb+bp9U/z8uaXuXzk5TFbc/649I8s3L3Qmqls+AUxlwFV6UUDtOq0dlftZklZ+Oxr/137X/rl9aN3Xu+kXq/kQGgz9aAiV0iHsA27/Dz2YR2lB6IPm5oyxM2VJ2fy34+8Vu9uW+kBDdDpbljhMG6bdhvfnfLdmHN4V3oreWXzK1T7qvnt4t/yl8//wuyhs/nWpG/RM6dnG5VYtSb9b1ad1qCug7hw2IVh+3vk9MAlyf/X2NtkJakB3a1rlFcbHnynjt+8WBs1OPfrJvzwgmy+c242vQpcDOgRWsZYy0iq9JGXkRdz6dFXtljBuUGNr4Z5W+eR48lp7eKpNqI1aNWpnT7gdLYc2cIX+74A4MS+J3LpyEvJdGcm/Vr1TRaUysmEd1bW8/xCL9V1zuc0pLvo+EzOHOfBEzTFZ26TWSOb5q86LmMMT617Kmz/+UPPJy/DabVblY40QKtOTUS4ZvQ17KvZx+nFp3NCvxNa7VoZQX24fAHDm1/Uc6QmcnoBpo/xcOm0TLrmhncCahrUM7SPWKdR7i2nKKeILUdCJy+84pjoC5kETABBtFNZmtAArTq9HE8OPznuJ63SrB2sV4EQAGq9Bm+MiWgHF7m47kvWfNuRNL2n3btAP3Q7i4KsAv5v1v+x5fCWo53KRvcYzfBuw6Oe996O97h/2f3aqSxNaIBWHVbABHh96+uM7DaSkd1GRk3b2sE5YAylBwJUVJuow6Zys+DSEzI5bYwHV5RZwPaXB9jeZOWr4h7apaSzGVo4lJ9O+ynfnfJdDtQciJn+yfVPsq1829FOZecOOZc5Y+cwuGBw6xdWNZsGaNUhlXvLeXT1o2w4tIEFuxbwk+N+QkFWQbuUZfs+P4994GVzjDWaTxnl4fITnZuzm3p7pS9kNrLinvGtF606ptyM3JizlW05soWFuxcefV7jq+H5jc8zc/BMDdApSgO06nA2HdrEw6sfPrrcX4W3gkdWP8K3J327TadNrKozvLDQy7urfEQbMVPUVbhpRhYj+sZXtjWlfj7bENpGfsoo/VdW0T2z/pmwfYO7DuaEvq3X70K1jH7lVh2KMYZ528LX4t10eBOvbX2tzcrwyfp6fvrfGt5ZGT0452RancHi7YG9ptTPI++F9g4rKhCOHao9xFR0ZVVlYfsuP+byVr+9oxKn74zqUESE68aErzQlCJmu5A+daqr0QIB759by4NteymsiR+YMN3TNgSyP4PXBA2/V8dQnXg5UODeD7y8P8NQnXh54qy60g5nA1adkkuHWDmIquj+d/ideuuglrhl9DV0yupDtzubC4eHzAAQ7VHuIS16+hMfXPB72pVe1Pm0XUx1OQVYBN4y9gb9+/lcMhi4ZXbh+7PWM6j6q1a5Z4zW8tNjLm1/4CESpMffrJlx7ahZlRwJh60F/tsHHZxt9DOppTUJydD3oA3aHMId8LzougyG9tPas4jO0YCi3Hn8r35n8HVYfWB2zF/cLG19gw6EN/G7x7/jLMmumsqtGXcUx3Y9poxJ3bhqgVYc0otsIZg+dzZoDa7hh3A0UZhW2ynWMMSze5OeJT7wcroocmbM8cOFxGcycmIHHLYy2F8iYu7g+NPAa2L4vEDKFpyOxgvNpYzOS8FuoziY3I5fj+hwXNY0/4OfZDc8efV7rr+X5jc/TNbOrBug2ogFadVhnDTqLGQNntFrHsN2HAvznwzpWl0YPplOHubnq5MyQebcBThubwaAiF0987GVfM6bpLCoQrj4lU2vOqlV9vPNjdlbuDNknCJcdc1k7lajz0QCt0s6eqj0s3L2QC4ZdEHVGJJe4rB5YSVZXb3hlST3zltfjjxKbexcI/3NqJuMHRv43G9LLzY8vzGbpFj8fr/OFrnbVRHFPF6eM8nDsULfec1atrmH622Cn9D+FAfkD2qE0nZMGaJVWlpYt5Yl1T+D1e+ma1ZXTB5zeZtc2xrBsq58nPvJyoDJ6B7Dzp2ZwzuSMuAJphls4YYSHE0Z4rCUpDwQoO2Ko91t59S4QinvoOGfVtr4z5TucN+w8nln/DC9teonK+kquHHVlzPNu/ehWxnQfw4XDL2y3uQc6Cg3QKi3UB+p5ceOLfLTzo6P75m6ay6CugxhaMLTVr7/3SID/fORlxfbo46EmDXZzzfRMiromFkwL86xAPC6hs5VKruBOZW9tf4uT+50cNf3aA2t5bctrvLblNf76+V85d+i5XHnMlYzuMbqNStyxaIBWaWHToU0hwRmsqTwfXvUwPz7ux2HDqpLF6zO8vqyeV5fV44sSm3vmC9dMz2TyEP2XUh1PbkZuzCFZAE+vf/rodq2/lhc2vsCaA2t45rxndIGOBOiniUoLo3uM5rTi03i/9P2Q/ZnuTGp8Na0SoFds9/GfD73sLY/cnO1xwTlTMjhvSgZZGfoBpDqvI3VHeG1L+GRAVx5zpQbnBGmAVm0mYAK8ue1NAlgdoVy4mDl4ZtwzGV04/EK2lW9jW/k2ACb3mszVo64m25Od1HLuLw/wxMdelm2N3pw9boCb/zk1kz6Fem9Yqc92f0atvzZkX35GPucMOadVrucP+Hlw5YMYe6o+EeHG8Te26XS+rU0DtGozpRWlYc3UY3qMYWDXgXGd73F5uGHcDfxhyR+YOXgmp/Y/NanfzH1+wxvL63l5SX3U5SC7dxGuOiWTqUPdWjNQyjZr8CxGdht5tFNZRX0FFw6/MOYiHk+ve5o6f12zO5WtO7gubH7x6cXTGdtjbELlT0UaoFWb2XBog+O+eAM0QPfs7tx54p1kupM7beeaEj+PfVjHnsORm7PdLpg1MYMLpmaQnamBWammhhQM4SfH/4RbJt/C61tf5/g+x0dNX++v558r/sn+mv3N7lS2cM/CsH2Ldi/qUAFa2+ZUm4kUoMFq/n57+9vsqdoTM59kBudDlQH+Pr+W371cGzU4j+rv4hdX5HD5SZkanJWKITcjl0tHXhrzy/c7Je+wv2Y/0Nip7OrXruZg7cGY11i0e1HYPqegnc60Bq3aRIW3ImxWIoCdlTvZW72XFza+wOoDq1m4ZyE/nPpDstxZrVoen9/w9kofcxd5qa2PnK4gV7jy5ExOGKHN2Uol21Prngrbd8bAM+ie3T3qeQdrDzp/4T+4gUO1h+iW3S1pZWxPGqBVm9h0eJPjfr/x86elf6KyvhKwZgl7at1TXDfmulYLiOt3+Xn8gzpKD0auMYvAjPEeLj4+k9wsDcxKJdvOyp0sLVsatj+eyVAW71kc9djMwTNbVLZUoQFaJc2+6n3cv+z+Zp1T46shYEKnt1xStoRV+1eR6c7ke1O+R1FuUVLKd6Ta8MwCL5+sj9IDDBjex8V1X8pkYM+O0xtUqVTTv0t/Xr7o5ZBOZcMKhjG191QASspLuP6N68POqw/UUx+oJ9ud7TgC5N5F93Lvonsdr/no2Y8yoGv6TFWqAVolzdqDa5t9Tq4n92jtOZixl3had3BdiwN0IGB4d7WP5z/zUuONnC4/Gy4/KZOTR3lwaXO2Uq0uuFPZvK3zyM/MP9py9smuTxzPqfHVUOevo6q+imx3NjmeHDyu+ELZgl0LuKLrFUkrf2vTAK2SZt3BdXGl65PXB2MMZdVluMRFjieHGl/N0eO5ntyj/3DrDq5jevH0hMu0aY+fxz/wWuspRyDAaWM9XHJCJl2yNTAr1dZyM3K5ZOQlIfsW7FoQli5gAtT5644+r/XXUuuvZWS3kRyqPRTzOgt2LeCKURqgVSfjC/goqy6LmW5K7ymcP/R8AF7Z/ArL9i4jw5WBz+XDb/zkenJDmq32VO/BF/DF/Q25QWWt4ZlPvXy4Jnpz9pBeLq49NZOhvbU5W6lUUe+vZ+uRrWH7g7/IN+iW1Y1/z/o3//zin8zfNj9qvluObKHeX0+GOz3WUddhViopPC4P3570bYYVDnM8nuXO4rtTvsslIy4h051JpjuTS0ZewnenfJcsdxY5nhy6ZHQJCc7DCofx7UnfblZwDhjD+6vr+cl/qqMG57wsuP5Lmdx+SbYGZ6VSTIY7gwdnPsjkXpND9jedqQzg0pGXUpBVwE+O/wkPn/0wOZ4cxzwn95rMgzMfTJvgDFqDVknULbsbN4y9gUV7FjF/2/yQpqg6fx3LypZx9pCzQ85ZVrYsJB1YwfzswWdzXJ/jmtWTe9s+P4994GVLWZRFmoHpoz1cdmImXXO0OVupVNUnrw/3fek+XtnyCv/64l/U+GoozCqkxldDra8Wg8ElLi4bednRc97Y+kZYLTvHk8M3Jn6D84ael3ZDJTVAq6QSEab1ncbIbiN5buNzbDuy7eixdQfXhQXopvetBxcM5tIRlzZrHGNVneGFhV7eXeXDRB45xYAeVu/sEX21xqxUOhARLhh2Acf3OZ57F93Lin0r6JLRhbyMPHI9uZw56Ez6dul7NH3T+9YTiiZw6/G30ievT1sXPSk0QKtW0S27G0O6DgkJ0H3y+rBo9yK2HNkCWGvN9snrw76afUfTDOk6JO7gbIxhwXofTy/wUh5+a+qonEz48vGZnDHeg9uVXt+glVLWZ8eEogms2LcCAMGqCIwoHMHdn94NwJReUxhWOIySipKj500smpi2wRk0QKtWFDzTj9fvZfGexSwtW0qGKwMQPi9biYss6gPWxCAugTX7NzBj0IyYeZccCPD4B3Vs2B29OfvEkW6uOCmTwjztbqFUOms6tefiPYt5v+T9o88/KPmAvIy8kDQL9yzkhnE3tEHpWocGaNUqmk7tWR+oxxfwg/FQHRAEN9b34NBOHxvrSvntKwf40qgCjh3qJsMdWuOt8RrmLvLy1gofgSjN2f26Cdd+KYvR/bU5W6l05zS1Z1V9VVi6pvvSferPZgdoESkwxhxpjcKojiN4ak+DwRcwGH8uDQMHDJGHEOyq3shTH0/g7RXC1adYQ6CMMSzc5OepT7wcroocmbM8cOFxGcycmIHHrc3ZSnUE0ab2jOfcdJ36M5Ea9C4ReRb4P2PMx8kukOoY1h9cf3S7xuu3g7PFX1OMILhySh3PNdmbkeoJ7C83/GVeHaeN9bBhl581pdGbs6cOc3P1KZl076LN2Up1JAt3R16lqmEo1ud7P494bmcK0DnAtcC1IrIBeAB4zBhzIKklU2nNF7DGIHt9UO+zA2YgA+/BU/BVjCPLnUlR8Xoqs94mgBdjwG/A7zcg1vJSBqj1GuYuirLcFNC7QLj21EzGDdQ7Nkp1RF5/+By9wcOnAF7d8ir//OKfYcOsmg7jTCeJVDVWYc2OKMBI4D6gVESeEJEzklk4lb6uHn01k7udQa3XutMsdUPw776BQOVEPF2Xc+M55dxx9sn89MTvMKZoGNmZkJ/tYtaQMzmx+xXU+w3lNYa6KLE5ww1fnpbBr67K0eCsVAd290l3M2fsnKPjmKf0nsJDsx7i/GHnIyKICOcPO5+HZj10tEYtIswZO4e7T7q7PYveIs3+VDPGTBCR44GbgMuBLkAWcAVwhYhsBR4EHjHGxJ77UXVI/oCwbt1JuGqLMRn7cVVNItcjzDkri949plGYVQg0Tm6ypGwJRblF5JqB/Gedl6oYX3onD3Zz9fRMirpqc7ZSHZ3b5ea6sdcxuddktldsZ/aQ2Y6TjjRMbvLqllcZ3HUw44vGt0NpkyehaocxZhGwSES+C1wNfA04zj48BPgN8AsReQXrXvUbySisSh9Lt/jZX24QBiBea3m3OadnMabYDfQISSsiTOw5ldeW1fPashp8/sj55ufAV8/IYtJgrTEr1dmMLxofM+g21KY7ghZVP4wxVcaYB40x04CJwP8CR7CavzOAi4HXRGSbiPxcRPq3uMQqLXy8LnQe7BNGeuzgHO6LbT5+9mQNLy2ujxqcszJgYA+XBmelVKeQtPZBY8xKY8wtQF/geuBDGu9VDwTuBraJyMsicr6Iw0rbqkM4XBWgNHh5R4GzJoQH1eo6w1/n1fKn1+rYVx556JTHbdWcczKEnQcNh6ui9+ZWSqmOIOlB0hhTZ4x53BhzGnAM8G/7kABuYDYwFytY3yoiXZJdBtW+Sg6EBtBBRS565If/qT34Th1Lt0SuMnfvInz77CzGFrtwB91vKj2gAVop1fG1Wi1WRE4F7sC6R23sBzTWqouBXwNbROSi1iqHant7j4TWhgd0D/8zq6w1fL7VOTi7XXDulAzuuTqHqcM8DOgR2jRediTKFGJKKdVBJPVmnogUAXOwOo0Nb9ht/9yMNWb6beAS4Aas5vCewHMicppOfNIx1Put2cMMBhcucrPC02zc7RycR/d3ce2pWfQLCupNz6+Pcp9aKaU6iqQEaBGZBdwInG/n2RCUfcDLwD+NMW8HnfK5iNwN3Az8FmuY1u3ArGSUR7WvDLc1sUCtvxa3uFm19yCTqwrok9vn6NAIp0UuThjh5utnZYUNn6huMuQqQ6fXVkp1Agk3cYtIsYjcYY97fh2rx7a1TBHswAq4A40xlzYJzgAYY+qNMX8B7rd3TUq0LCq19CqQozOJ+Y2f9WWV/Gbhb3i35N2jaZxq0OMHuh3HNja9p927QOfYVkp1fIkslnEhVm15FlaAb/i09APzgH8Brxtj4r1R+Kn9s2dzy6JSU1GhF59pHGYVqO1HoL6Akd1GAuD1GbbuDa9Bj+wXXjXeXx5g+/7QtMU9dACAUqrjS6SJ+0WsDl8NgXkX8BDwoDHGefWD6NJ3olTlaFfNOlxZEKjra+8RXEfOoLhLMQCbywL4m8TnwjyhZ354zfjtlb7G7oVAcU+Xru2slOoUWnIP+k2s2vLLxpiWdNtZBJzegvNVijEYevTazL6Svkf3eY9MZO3OAGOK3Y7N2yP7usKat9eU+vlsQ+iEJ6eM0klKlFKdQyJVkd8Bw40xZxtjXmxhcMYYc8gY84Ex5oOW5KNSx7G9j+XXsy5jYPc8st3ZuMVNhsvDI+/VsabUz4ZdsZu315T6eeS90MaVogLh2KHaQ0wp1TkksljGra1RENWxZLiF60/N4y/z6sgy1jgprw/+9VYdlbXh3RNG9rW+K+4vD/D2Sl9YzRmBq0/JJMOtHcSUUp2DtheqVjO0t5uLjssIWc/ZHzBh9589bli4wcfzn9VbHcIcuhdedFwGQ3pp7Vkp1Xkk0os7C/gxViexecaYxXGccxxwDhAA7jXG+GKcojqI08ZmADB3cT0YwoJzg0/WR7hTIlZwbshHKaU6i0Rq0JdgLXxRj7XuczxKgJ/Z11sLPJ/AdVWaOm1sBoOKXDzxsZdte8Orx54IPSGKCoSrT8nUmrNSqlNKpJPYbPvne8aY3fGcYIzZA7yDVeu+IIFrqjQ3pJebH12Q5RiMPU3ib3FPF1eeksmPL8zW4KyU6rQSqUEfi3WXsLm9rj8EzgamJnBN1QEcrISa+tB9LoFzJmeQnSH0LhCKe+g4Z6WUgsQCdLH9c1szz9tu/xyQwDVViqvwVrBozyLG9xxPr9xejmmcxj8P7+Ni9pTM1i6eUkqlnUQCdMM5zR3/3NA9yGFtI5XuVh9YzdxNc5m7aS69c3szvud4JveazMCuA4+mcRz/3FebsJVSykkiAfoA0AcY1MzzGj6pDyVwTZXiVu5feXS7rLqMsh1lBEwgNEA71KBH9NXmbKWUcpLIp+MarM5e5zfzvIbOYRsSuKZKYfX+etYdWBe2f3zP8Ue3D1cFKDsS2oNbgOFag1ZKKUeJBOg37Z8ni8il8ZwgIpcBJ2N1LnsjgWuqFLbh0Aa8AW/IvlxPLkMKhhx9vtFh/efiHi7ysnRmMKWUcpJIgH4QKLe3HxWRr0ZLLCJfAx6xn1ZiLbChOpC+eX05b+h5DO46+Oi+sT3H4nY11o6dmrdH9tPmbaWUiiSRubgPi8h3gYeBbOABEbkVeBVrEpJKoAswGjgPGIrVmmmA7xtjDiSp7CpFdM/pzqzBs5g1eBbldeWsPrCa3rm9Q9JscKhBawcxpZSKLKG5uI0xj4pIT+BewI0VhL8TIblg9fj+iTHm3wmVUqWNrlldObHfiSH7aryGHfudAnTq1qBPfHJOXOk+veqRVi2HUklx3zHxpfvh+tYth2qWhBfLMMb8QUQWYE37OSNSMmA+cJcxZmGi11KpxW8CfFS5jdytrwPgwsXMwTNxiXPA3bTHj2kyw2dRV6Fbl9QN0Eop1d5atJqVMeZTYKZdmz4FaxKTrlj3qEuBj40x+1tcyiZERIDLgWuBSUARcBCrh/mTwCPJXpBDRGYD1wDHAX2BTKzfcwPwPvCQMWZzgnlnAsuAsUG7TzfGvN+CIreadVU7WVq9E9fOxrsVY3qMCRlSFUybt5VSqvmSstykHYTnJiOvWESkG/AccEaTQ33sxxnAzSJysTFmRxKu1xN4FjjN4XAP4ET78QMRud0Y87sELvNTQoNzSltYHv49ZMOhDZED9C7tIKaUUs2VVp+Sdk3zJRqDcwlwO3AV8COsTmoAU4B5ItK1hdfzAPNoDM61WL3YvwVcDfwE+Ng+lgn8VkS+2cxrjAFus59WtaS8bWXRkU1h+zYcch7e7vMbtpSF16BHpFkN+tOrHtH7zarj+OF6vd+cBpJSg25DNwPT7e1lwAxjzNGZyUTkb1g1+VnAGKzg/aMWXO8qGhf3KAGmG2O2N0nzOxG5EXjAfn63iDwQTxO7iLiAh7CC+ytYtwe+1ILytrqD9ZVsqA5fxGxn5U4qvZV0yewSsn/bvgD1TSrQ+TnQt1DHPyulVDRJq0GLSL6I9BeRgbEeCebvwVpTGqzOZ9cFB2cAY0wtcB2NNdFbRKRHor8TVqBvcK9DcG647oPAUvtpT6whZvH4NnACVnm/nWgh29Li8i2A9QZU1ldS56/Db6wIvPHwxrD0js3bfd1Y3QiUUkpFknANWkTcWM281wLHA/lxnmoSvO4ZWJ3BAN4xxqx2zNyYvSLyFPBVrIU5LgQSHd4VvCxTePQJtQFrKU6AvFgZi8gg4Nf209uNMTtSJWiVlJdw/RvXQ301ROiZ7TcBAiZAnb+OOn8dgvDftf/luQ3PhaSrqoO84Ybq7d/A1FvflVKleTveoVSJ5qFN4qpNxTuUKtE8tEm8zSVUgxaRvsACrBnCzsRqmpVmPBIxM2g71nShwcfPTvB6AGVB2yNipG047ie++cb/hTWhyzLgL80vWuv5ZNcnMdP4TOh9ZYPBNB1LhXUPGsCT1/j9JpXHPyulVKpo9ielfd/0ZazhRoK1LvRT9mEDvIfVy3oxUB+0/03gUeCxBMs6Lmh7acRUliURzmuul4K2b7VrvWHs6Uwb7lU/bow5GC1TEbkWq/ncD9xkjGnu0p2tasGuBVGPG8BHeMcvjyu0YSQQ4Oj4Z3cX6ztLlgcGFaVRgDbgrq9l6gvfYcK8O5FASr1VSjWP8YO3EpY+0t4lUXFIpKn5KqymXAP8GfihMSYgIlfax/9sjHkZQESKsHoo3wKMB35mjIkVXCMZGbS9LUbaUqzg5wZGiIgYp+pdbM8DLwIXAwOAdSLyGLAca9nMAVirdJ1ip38R63eNyH5N/mQ//UsLXo9WUe+vZ+uRrVHTNK09N2gaoH1ByVyZ+wAfw/pk4nalRlN+TAY83ircfi9dDm2HQ9utLydZ+QTc6da/UnVaJgC+WqivgYBdZ/rkLzDl+vYtl4opkU+ZhhWsdgI/NibCpzVgjNkHfF9E1gL/BF4QkUlNO3fFqTBoO+rkJ8YYn4iUA92wfsc8rDnCm8UYY+yVuH6BFXjzgZscki4D7gBej+OLwF+wxk+X2OeklAx3Bg/OfJDfL/49n+8Mb+rOcWfy8DFfYf6uj9nTrZhV+1ex4dAGhhcO52DtQer8dUfT+uzKpr9mMHVlswFPSk9Q0vSe8dDFjzJwxQsh+wSQQD2rz/oZ5b1D+wIm4562UknTcM/45e/AskdDjx3cDLs+j35fORn3tFWLJNLW2FB7/k+EoURheRpjHgA+xJpp7OYErgnW/doGtXGkrwnajrcDWxi7+fn3WFOa1kVINgW4FWvCkohE5DygoaXhW8aYZn9paJLfTSKyRESW7Nu3ryVZheiT14f7vnQf3+t1MjnuzJBjNX4vbxxYQYE7m1OLT+Wbk77JPdPvoX+X/iHBGcDny6Bu7znU7rwa4ysEYGS/1A3QwfqveS0sODfw1NcyYf7d5O/Tpc1VGhgfYVXgVc+3bTlUsyVSg+5p/2zaDhrAqmBkRzjveeBU4CLgNwlct12IyNlY99gLsKb0vAdYiPUFYCBwGdbwr1OAd0TkSmPMSw755AP/sJ8+b4x5paVls7/4PAAwderURJrwIxIRLigcw/G9p3LvtpdZUdk4wmzBkQ2cmzf46PMcTw7by0NHoPXLHcyu1eceDcwAbhcM6526958basAuXz0eb/TvTp76Gqa8/GPqs/Ix7vT40qE6IL8P9m+A3mPCjwXXgMVlNXUHW/UCrAwddaFSSyIBuuEGYtOOUBVYvbl746yhR/TgBK4JVhN1N3s7m9hN1jlNytZsdnB+DatV4DngiiZN+puAe0TkHawWgmzgcREZaYzZ0yS732K1IJQTeeWvlNMnq5AJ+QNDAvSwnF6sqNnDgXVW38ChBUPpk9eHfTWNtfjswKCQ4AwwqKeLrIzUvv/s8vvweCvjGmogGDLqKqjPzse4NEirNmIMlCyClc/CmrlQXws/ijEK1JNtDZsEcHngS7fCuC/Dw+e2enFV4hIJ0HtpXBQj2C57X6Re08X2z0Sn3zxMY4DuQZQAbU9q0nAdH4lPofkHrOAcAL4b6X67MWaRiDwCfB2rOX0O1lKcDeWZDnzDfvpTY8yuBMvTLppO7bm4fDP7veW4anYCsHL/SrI9oQ0nW8o3ACeH7Ev1+bcl4MdT5xyc9ww7jfwDm8k7XBJ6DoaMWg3SqpUZA2WrraC86gU40mSZgY1vRj8/IwcQyMgGVwZ8qSUTLKq2kkiAXoMVbIc32f851gxaF4jId4wxR+8B26tPXWs/bVqzjNcGYIi9PRhwnNXLVozVgxtgYyI9uEVkCNZ0oQBr4giqb2MFaLAmbgn2FayWhxqgp4j8PEIewcO4rhWRht7hzxhj2uWGp9PUnlX+8Fvxtb7QbgEV/l2Iuwrjb5yzJVUmKHEixpBRV4kQ/qcScGWw/tTv4Kmr4MQnb8DV5HuaYHDX1+DL6hJ2rlItcnALrHweVj0H+9ZFTherqdqVAVkZyS2banWJBOhPsMbwntRk//NYM4v1xOqt/X1gCzAM+CUwEatz2TsJlnUVjVNvTgU+iJJ2atD2qgSv1y9ouzyO9EeCtpvOJNZQKcvB6mwWj68Eba8ivslPkq5has/mMAb8AXDnbsFXMf7o/lQL0MG9tiXgY+Qn/6DvhrdD0gRcbuqzumBcbupzCvFld8VTWx4SpA/3HsPKmbfjz8xtq6Krjqxij1VLXvUc7IxzFOaG+VYzd3aB8/F4e2TrbGEpJZE2x9fsnyeJSPBUmHOxhhsJ1qxfq7FqjKuwxhGD1fs6keUYAeYHbc+KmMoSPHtYrFnHIgkOygPiSB9c+z0QMVWaWXgk8r2tYYXDGFY4LGx/w/hnd15j03jfbkLXnNS9/2xcHtaf8m22Tb7i6L6AuPBl5YfMfWdE8GXlY+wpUA/3GcfKWXdocFYtU3MIlj0Gj54PfxwN838af3B2Z8HIWVB7JHZalVaaXYM2xnwuIndh1QYHYN2TbhgzfCHWjGFOi0VUAdcYYxL9ivYesA9rPu4ZIjLWaT5u+0tDw1CmWkJnA2uOTfb52cAAETnJGBNtiq0rg7aDZzLDGDMH6750VCLyPo2rWZ1ujHk//uK2Dq/DJGc57kxOzC1mxtgbAFi8ZzFvbHvj6DArv32KSOMovFQe/3yUCNumXE1dbk9GLvi7HYjDv1QYl4v6rHzc9TWsmHk7gYxIAxeUimHjW7DkYesecsMkIvEQNww9zRpCNWp25JqzSmsJTYdkjPlFhP07RWQi1mxjM7B6dFdjTfv5b2NMmdN5cV7TJyK/Bu7HqtM8JiJNl5vMxppOtKGJ+W/GGMfarN2pq2EqnbuNMXc1uV6NiLwENFSpHhWRM40xTXpngIjchjUnOVhjpZ9p/m+Ymu4eein/3fMxj+7+CGMCTMkfwg8HnccHuz89uiLV8X2PZ0S3Eby46UU2H96MLyB4D06n/mBjJ7FU7yAWbPeomQxe9kRIzbnpJCTG5cKXlafBWbXM9k9g/Wux0zUYMA3GXwZjLoIuRTGTR6STkKSFpM9XaE9e8rj9SLZ/AJdgrQk9BfhCRP6FVdstxlrBqqH2vgb4VQuvdxtwFtAdq1PcKhH5D/AZoeOgpwWdc7cxprSF100ZbnFxXd9TmZw/mO21+5ndY7LjUpHdsrtxw9gb+HTXYh5+syv11aF3BdKiBh0sdVvjVUcy/jL4+E/R0/QeB+MusR7dHJcDUB1UswO0iFxnb+4xxsTo259cxhiv3Yz+HNbykwNwDsLLgIuNMS26KWOM2SIiZ2FNVDICawjVzTjPhuYD7jLG3NOSa6aq8V0GMr5L9KW8RYRuHEt9dWiP7m55Qs/81Il4EvBhXEn/bhrGU1fByE/+weZpX6Eur2fsE1THYQzs/gL2rIQp10ZO13ssFI2GfWtD93cbDOMutZqwe8W7vLzqaBL5lHoEqzf23Vj3m9uUMeaQiMwALscaujUZq+f4IayOaU8BD0eYhjSR6y0TkQn29S6yr9cLyMTqub0Ra4axB40xze/y3MFs2BV+z3pkP5djrbs9FOxZzagP/8zqM2+lssfQVrtORm05E+bdQf7BrXQ5sJXl5/4Kb16PVrueShH7N1m9r1c+Cwc2WcObRs2G3O6Rzxl/Cbz7K+jSG8Z+2QrK/Y+FFPmfUe0nkQBdgTUvdrv1x7fHNT9tPxLNYw5xdNyy09ZiLZOZ6FKZcTHGnNaa+beFjbvD53JJleFVuYd2MO6t35DhrWTSa7exasZPOdxvomPapgtnNEdGzWEmzrvDWgELyC3fxcR5d7B89q+pzylMOF+Voo7shNX2tJm7l4ceC9TD2pfh2DmRz590DRQfB4OnQ2tNdqPDp9JSIj13dto/tXeMCuEPGDbtCa9BH5MCATqz6gAT5t9Nhj3Htqe+hgnzf0GvTe8n90LGMPbd3x8Nzg3yjpQy6fWfk1FzOLnXU+2j+iAs+Tc8PBv+NBbe/Hl4cG4QaxKRrv2sHtk6E51qIpEA3dCs3XSiEtXJlewPUNtkpEhOJvTv0b5NdW5vFRPe/AXZVaGrlLoCPorXvAaB8C8VCRNh0wlfpT4zfFaxvMMlTJx3Bxm18cx7o1JOXSWseAb+ezncNwJe/T5s/xgcZp8Lse1jKE+r2X1VikgkQP8dayjRtSKiffXVURsiNG+72vFemvjrGff2vXQ5uC3sWHXXvqw86+dJr7lU9hjKF+fcjS+z6YRy0OXQdibMuwNPXULrt6i25quDda/BszfA74fDCzfCxvkQiLOLy6CT4bw/gsMXNqViaXaAtueE/jrW/et3RWR20kul0tKG3Q4dxPq24/hnE2DUR3+h2+4VYYe82QWsmHUn9TmtM8FDZc/hfDHrTnwZOWHH8g9uZeIbd+Kpa9Fy4Kq1ffQHq6b81NXWPWZfTexzAPpOhJm/gu+vgRteh6lfgexE1whSnVkiw6zusDffx5qM5GUR2Q58jHV/OuZfcaSJTlT6MsY49uA+pl/73Vcbuvhxem/+MGy/35PNypm3U9u1b6tev6LXMayYdScT5t+Fpz506Fn+/s1MmH83X5x9t04TmqpcGfFPn9ljeOOwqJ4jWrdcqtNIpBf3XTTedDFYUzoMInQu6lg0QHcwZUcM5U2+mnncMLhX+9Sg+69+hYErXwjbb8TF6jN+TEVR23yIlvcezcqZdzBh/t24faGrgHXdt4EJ8+9mxaw7NUinonFfhrduj3w8v5+VZvyl0HeSDotSSZfop6cEPZo+j/VQHcjhqgArd/h4abE37NjQXi4y3G3/lvfcuoDhnz3keGz9Kd/i4IBj27Q8R/qMtVa7cmeGHSvYu47xb/4SV5MatmpFh0vg4/vhpW9FT1dQDAOb9IXN6QbH3gBzXoPvr4ZZv4Z+kzU4q1aRSA369KSXQqWVOr9heVkfVm6upXS/1TGs2hvek/VQleGzjT6OHepus0BdsGc1Yz74o+O6zlunXM2ekTPapBxNHe47nlVn/Yxxb/0atz/0y0xh2RrGv/UrVs68nYAnq13K1+FV7YfVL1pDnko+a9x/6o+sWbsiGX+pNSPYqHOtaTmHng6e8C9aSrWGRFazirYOs+rgvthn+MUiw4bDx+D2NPba9jmMVKquMzz1sZe3VwhXn5LJ0N6tez/amojk17j84asC7TpmFtsnXd6q14/lUP9JrJrxU8a/9WtcTXoBd9u9knFv/ZpVZ/1Mg3Sy1JZbPbBXPQeb3wOHldlY9TxM/0HkPCZeBROvBIce+Uq1tvRZYki1uyfWG25611DSZIRQwBgCDkNBPXateX+54S/z6nh/dTOW02umxolIqsKO7R94HBtP+npKNEMeKp7CqjN/SsBhLvDuu75g7Dv34vKF3y5QcaqvhTUvwzPXWT2w534DNr3tHJwBVj4fPb/MXA3Oqt20/ooBqkN4Yr3h/s8dorBA9zwX5TWhY6DdriYdDgzMXWQF6NPGZiS1bJEmIgEoLxrJmtN/hEmhWZoODpzK6jN+zNh3fourSeDotvML8vdt5Ejfse1UujTk98HWD6za8NpXoK4ZE8HsXQ0HNkOPYa1XPqUSpAFaxfTFPsOfl4cH5xNGejhrgoc3ltezbV9ogD5hhJv8HBefbQhtyp27uJ5BRS6G9EpewDzm4/+NMBFJP1ae9fOUbDI+MGgaa07/IWPf+z1irNcu4PKw5vQfaXCOhzFQsshqvl79IlTta975PY+x7imP+7IGZ5WyEhkHfWpLL2qMCR+cqlJSnd+652yC4nOOBy48ZiUnn3waABt2hc8gNnGQh+NHeJgwyM0j79XhbYjTBp742MuPL8xOWsexrcdeQ/7+TeRUlB3d19oTkSTD/iEnscb8P8a8/0dr+NeZt3Jg4HHtXaz08OLXYUUz18opGGAPi7rMWmM5BW55KBVNIjXo94k5+WxUJsHrqnYwfzth95zvOUko8R4EoMZr2HHAYYrPflb3hjHFbuacnsUDbzWOAd53xLB0i58TRiTnz6CmoD+fn/dbxr/5S/IPbMbvyWbFrDuo7donKfm3pn1Dp7PWBPBl5XOweEp7Fyd9DDk1vgCd2wPGXmxNIjJgGri0241KH8kYB53IQ6WJ5zaFfhe7aBic1K/xLdy0xx9SuwYo6ip0y2v80xpT7OaEkaHB+ON1SVmu+yhvbjeWn/sr9g84jtVn/oTKnsOTmn9r2jvsSxqcm4rVUW7UeeAwrhyw5r2eeBVc8zz8YD3M/gMMOlGDs0o7iVRh7o4jjQvoCUwDpmDVml8GlidwPdVO9ta6WHew8bkIXD869PuVU/P2SIfpPWeM9/DZRt/RtpfS/QEOVwUozEveh6Y/M5dVZ/1Mmy7TVc1hq5PXquegYg9887PI72VOIYyYCetetZ67M63n4y+DkbPAYQ50pdJNIuOg4wnQR4nIycB/gLOAB40xrzf3mqp9rD0c+ucxrgf079IkQMe5QEbPri4G9XSxPagzWemB5AZooMMG577r5pO/fxMbTr4ZpAPVBL3VsOENqwf2xjcheBKX3V9Av0mRz51wBXirrMlERp1nBW2lOpBWvxdsjPlERGYAXwD/EZHJxpjtsc5T7W9HVWhN+JhuoceNMezY71CD7uvcQ3tAj9AAXXbEMK4Z5cmsOoA3t1vHClBx6LfmNUZ++gBgzSW+8aRvpPcXEX89bHkfVj5rTSTijbCq16rnogfoMRdYD6U6qDb5pDPGbAYeBwqB77bFNVXL1flDg0BBZujzqjqoaXKr0OOG3oXOwSO3yWin+ghzRzjJrDrAlFd+zJj37utUE3n0X/XK0eAM0H/dGwz/7EHCbvynukAAti+AV78P942E/15qdfKKFJwBVr1gnadUJ9WWvakXYK0jPRv4f214XZWgLHdoEDjibVi8zLK/IvzDs2e+4IpQu6sOXcyJjDiHQru9VUyYfzfZVfvJ3rqfzJrDrJpxG76sLvFlkKa67N/EiIX/F7a/eM1rGHGzedpXUrsmbQzsWWHNf73qBSgvbd75Lg+U74TCAa1TPqVSXFsG6IaP5+I2vKZqgYF5oVXc9YdCj+8rD6/FFXWN3ChT0mQ4Vu+C2MFF/PWMe/seuhxqvCtSuGc1k1+9lRWz7qSuS1HMPNJVZc/hbJl6LUOXPB52bMDqlzEuD1uOuy71gvSBzVZQXvksHNjYvHPzelljlcddCsVTU+93U6oNtWWAnmr/7Dztk2ludGHoUKhVB2BnpTnaUWy/Q4Dume/8gbq/PMD2Jveri3vEuMNiAoz68C90270y7FBGXQUSaEYbeZraMfFSJOBnyLInwo4NXPkCxuVm67HXpFYge/dXsDp8Le6IsgpgzPlWUB48Hdw6TYJS0EYBWkQmA9/AGmSzqi2uqZrpvmPCdvWqr2Y+LnwNcdjAg2v/zm3H2QHaoYm7qKtzoHh7pTXE6s3AzQC4XUKXlyMX59OrHmHo4kfpvSV80jm/J5sVM29Pi4lIkmH75CuQgI/By58JOzboi2cJuDxsn3IlACc+OSeuPD+96pEklrCJ8ZfGDtCebBh5tjUsasRZkILTsSrV3lpzqs9MoB9wBnCl/dxgdRZTaSLHAxVBi1DN3Qyn9bcitnMNOrxWvKbUHzYnd2aMv7z+q15h4Mq5YfsD4k67iUiSYduUq5GAn0ErwldfGvL5kxiXix1tsJym21cHuz6HfpMjJxo+A7ILoPZI6H5xw7AzrKA86lzIym/dwiqV5tpqqs+GatVbQHivF5WystxQ7QN/0Dv+0wWGmcO6O3cSa1KDXlPq55H3QnuHuUXIjNJBzOXzMnzhQ47H1k//duecdUuErVOvxRXwM2DV3LDDQ5f+F+OwhGVSLu2vp/vOz+m1+SN6bP/MCr7/b13kpmhPFoy+AD63v4sPPAnGXwJjLoK8nq1SRqU6okT/o5t7w+sw8Ffg18YYHTeRRkSE/AzD4aCeAzU+eGrNeKrqHWrQdiex/eUB3l7pC6s5A+RkEvEvyOX34fFWOR7ecuw1lI04I4HfooMQYfPxcxDjp3j1K2GHhy1+FF9GDv6M7JZfK+CncM9qem35iKKtC8gIHg5VtQ+2fWjVhiM59gboOQLGfll7YSuVoNaa6hOsXtuHgTXAZ8YY7RyWTn64HhY/BO/+kgy3kJdhqApq6jZGCDSJz24XzF/upfSAsTqEObSz5GQI7qDac8O90BOfnIME/HjqKh2D885RZ7Nj4mUt/rXSngibpn0VCfjpvzZ8Uj5PfQ0g+DOse7rBr29MxpC/fxO9Nn9Ir60fk1V9MHLalc9FD9DFx1oPpVTCWn2qT9Ux5HoEMIjfGt4acAijxsAn6yL0rBa46LgMMldEOBwIWD2zHaL6/oHT2HjiTanVU7k9ibDxxBuRgJ9+6+eHHfbUVwMcDdKx5B4usYLylo/ILd8dXxnWvgKz/wjJqK0rpRzpeAYVt1yP8OBpwi8WGlYfDA+WkRYLKioQrj4lkyG93OAQoN3eKqvm7DA71pGiY1hz+g/AFeesJp2FuNhw8jcQ46fvhrfDDnvqq6PeiMqq3EevLR/Ra/OH5B/c2rxrZxfCmAutWcA0QCvVajRAdyYOQ6maa8LH3+RZYziUEaDeHRqRp/v/DoQOpcr0QGYt8I5zfg0TkbhMeM07IC5yKsuY9uzXQ/a36hChNBDSXG3A787E7Q+/g+TyecEEQuYud/m8uH11nPj015p1Tb8ni/0Dp7Gh/3imf+ku8ERY6lEplTQJBWgRGYD1/fywMaY8jvRdsebhDhhjmjnfn0o1IlZzd1Njit2MH+gmb7ngcsWx/K6BUR/+2XEiEoPgy8rHaLN2dAK+zDzwEhKkAy4P9Vn5YQuLuAI+XIH41uIOuDwcLJ7M3qGnsn/g8QQysimrKtPgrFQbSWQc9PHAZ0AAmIE17CqWSXa6gIhMMcZEuBOpUsq8H0GE2bq6Oex7ruwaXHtBmgQAf4Sexa5APb23fBS23wD1WfmYmBFeAUFB2uD21xNwZVCf1cWxiTvgzrTGMkdggMN9x7N36KnsG3IiPh2rrFS7SeQTsGE2hI3GmPfjOcEY8yGwDusj46oErqnaQ5SpNAWrz1bww2Os2pk0HLcfkVZeCrgz2HDi1zFBkcQAvqwuGLfec24WAV9mF3wZORGDM1i1YuOwXGfA5bbOzS7gi3N/xe5RMzU4K9XOEmniPgXrczR8jEd0rwGjgOkJXFO1hh+ub5PLlI6/iG1TIn8v8+Z2Y/T7f8Tt97Lu1O+GjXWOd/rKziqee/LBaYYueoSBK1+kqqCYvcOm03/N69paoVQKSiRAj7B/NndO7dX2z5EJXFN1YPsHn8gX5/yCrvs2du6JSNrIzjGz2TvsVCq7DwER+q17o72LpJRykEiAbmj3itk5rIkK+2dBAtdUrSFar+4k1q6LV86lr8N4XWis2Y1997cADFjZjFWQFBC9haFZE5UopVJKIgG6HKuPkFM/oWi62z9rErimag9n/w7e/03Y7lo/HGkyqifDDSuvs6ZZP+HpG9uidEop1aElcuOpYZjUyc087yT7564Erqnag9sT3hNMJGThjAYuEYw7A+POIKyXmI6UUkqpZkskQH+A9ZF7uYj0j+cEe9z0FVidyz5I4JoqhTgGaO1jpJRSSZVIE/djwC1ANvCyiJxjjNkbKbGI9Abm2ukN8GgC11TJEO2+cryzjF30D741P8BHTdpBbjkji4alEaL1Ko73Xmhnny0sGn19leocml3vMcYsBZ7EqkVPAlaJyM9FZKKIZAKISKb9/HZgpZ3OAM8ZYz5LVuFV+yitDN/XM1/bsZVSKpkSnYv7RqzhVlOBHlhLUN4NICJ+IHiWiYZP7kXADQleT6WIgDHsdArQXbWNWymlkimhAG2MqRaR6cCfgK81yadpnvXAg8APjDGR5xhUqeW+Y6C+OmwVqb3V4A2EJs3NgrysxGrQOvyndenrq1T6Sng1KzvYflNE7sHqAHYKUAx0xRqKVQp8BDytC2R0HM7N21p7VkqpZGvxcpPGmBLgPvuhOrgSvf+slFJtQqs+qllKK8L3FXXVAK2UUsnW4hq06iCchmAtfgi69gvZVfpxICxZc5q4dXhP69LXV6mOo9k1aBHJF5GHROTfInJqnOecaqd/UERyml9MlSocm7i1Bq2UUkmXSA36SqzhUjXA9+M85wusdaRzsDqOPZbAdVUKcOwkpkOslFIq6RL5ZD3b/jnfGHMknhPsdPOwxkTPTuCaKgX4A4Zd2klMKaXaRCIBehLWrGALmnnep/bPyQlcU6WAPdXgazIPd5dsyMnUAK2UUsmWSIDua/8saeZ5O+2f/aKmUilLx0ArpVTbacmna3PPbahmac/xNOV8/1lrz0op1RoSCdD77Z/DmnnecPvnwQSuqVJAicMYaK1BK6VU60jk0/ULrNrwJc0871Kse9erErimSgGlleELQWsNWimlWkciAfp1++cEEfl2PCeIyC3ABPvpawlcU6UAXWZSKaXaTiIB+hGgzN7+k4j8UkTynBKKSJ6I/Ar4I1bteT/wf4kUVLU/p0lKinQMtFJKtYpmd9gyxtSIyA3AK1gB/jbgFhF5D1gLVAJdgNHA6UA+VpO4H7jBGFOVpLKrNuQLGPY4vHNag1ZKqdaR6HrQb4jINcBDQB7WEpMX2I9gDZ/elcBXjTGvo9LS7irwN7kFnZ8DWRkaoJVSqjUk3D5pjHkGGI/VZF2OFYybPsqBfwETjDHPtri0qt04Nm9rD26llGo1LRqTbIzZBtwkIt/A6gRWjFWbLgdKgRXGmJDlj0SkjzFmT0uuq9qejoFWSqm2lZRJQ+wgvNx+hBERD1bz9w3ATCArGddVbae0wmGIldaglVKq1bTqrF4iMhErKF8N9MBq9g7/pFcpT2vQSinVtpIeoEWkO3ANVmCe2LA7KEl5sq+pWp+OgVZKqbaVlAAtIgKcgxWUzwcyCA3KPuBN4HHgpWRcU7Utp2k+dQy0Ukq1nhYFaBE5BpgDXEvjKlcNgdkAG4G/A08aY/a15Fqq/Xj9hj3V4ft7aA1aKaVaTbMDtIjkA1dg1ZZPCD5k/9wJ9Le3nzDG/KVFJVTtbndVeMeB/Mw6Mj2OE8gppZRKgrgDtIicjhWUvwzkNOy2f1YBLwKPAe9iNWmrDsJpDHS37Gqge5uXRSmlOouoAVpEBmE1YV8PDGrYbf8MYAXjx4DnjTHVQeclvaCq/Th1EOueXdv2BVFKqU4kVg16i/0zOOKuxurs9R9jzK5WKZVKKSUOY6C7Zde0Q0mUUqrziBWgG8YtG+C/wB+NMctbu1AqtTjVoLvlaIBWSqnW1JxxMpcDd4nIxSKS0VoFiodYrhCRV0WkVETqRGS3iLwjIl+zZy5L9jVni8gTIrJRRCpFxCsi+0VkgYj8RkSGxZFHkYhcJyL/FpHPReSwiNSLyAERWSwifxCR0ckue0s5BmitQSulVKuKFaAfxlqJSoBMrDHOzwF7ROQfInJSK5cvjIh0A94GngJmY/UYzwT6AGcADwILRWRgkq7X015K81XgKmA41gpeGVizo50I/BRYIyI/jpLPX4DdwKNYne0mAQVYrRjdganA/wNWich9IuJORvmTwWkMdHcN0Eop1aqi1jSNMV8VkVuAy7A6i52KFay7ATdhLZSxlcZ70ptbs7Aikok10cl0e1cJ8ACwCWuhjq9grUM9BZgnIicaYxKeucyuic/DCp4AtVi/63LgEDAA60vLKVhfEn4rIpXGmL87ZDcGaAi6q7E62K0EDgO9sL5snIP1pekHWMH7xkTLniy1PsPeJrFYgEIN0Eop1apiNgXbvbMfBR4VkSFYtb/rgIYa6hDgDuAOEfkU+E8rlRXgZhqD8zJghjHmUMNBEfkbMBeYhRUQbwd+1ILrXUVjcC4BphtjtjdJ8zsRuRHriwLA3SLygDGm6VAzP9Z9/D8ZY5Y6XOt/ReRS4Ems9+VrIvKkMebdFpS/xXZVhe/rnQsel06prpRSralZczUaY7YaY+4wxgwGzgKewKpVNqz/fCLwv0GnDBaRpKxcZddmf9ZQFOC64OBsl68W68tDQ1i5RUR6tOCys4K273UIzg3XfRBoCLo9sWrxTV1pjPmfCMG5IZ/ngD8H7bq+meVNOqcx0MVd2r4cSinV2SQ8mbIx5h1jzP9gTfH5TWARjYG6oXp1PVAmIv8nIqe1rKicARTZ2+8YY1ZHKNderPvTYC1reWELrtkraHtjjLQbgrbDpthq+mUiimeDtsfHeU6rKXW4/zwgv+3LoZRSnU2LVzswxpQbY/5pjDkBGAv8ASijMVh3xWoWf0dEdojIPQleambQ9hsx0gYfPzvB64H1ezQYESNtw3E/ocG6uYJDYk7EVG2ktDK8KVtr0Eop1fqSuhyRMWatMeZHWJ2nLsCa/rOexmBdDETs6RzDuKDtiM3EtiURzmuu4JW3brVnVgsjIl+j8V7148aYgy24ZnB5HZvU25JTE/eALjpTnFJKtbakjxcGMMb4sYYlvWrfA74Wqxf4hBZkOzJoe1uMtKVYNVk3MEJExBiTSK+m57G+ZFyM9aVjnYg8Rmgv7guwenFjp70lgesEC+65/VoL82oxpzHQxV2gxNv2ZVFKqc6kVQJ0MGPMAeB+4H4RmYIVqBNRGLS9P8Y1fSJSjjUczIN1T9gh1ERnjDEichnwC6zAm481vKypZVg92V9P8IsAACJyJTDDfloG/DtG+psayjNwYFKGfYdxugddnA8lB1rlckoppWxJbeKOxRizzBjznQRPD77zGc9KDcEDdRPu1mS3BvweuBuoi5BsCnArVi/2hIjIGBqHagHcYoxxGOQUUrYHjDFTjTFTi4qKoiVNSI0P9jd5pV0CfXWVSaWUanVtGqDTkYicjdWkfh/wKdbQq0KsHuIjgNuwhnWdgtURrtm9xkWkD/AKjV8k/m6MeTbKKW1iZ3X4ZGZ9cyHDpfeglVKqtaVTgA5uos6OI31wD2iHhtrY7OD8GtasXs8BZxpj3jTGHDHGeI0xm4wx92ANAauzy/W4HXDjvUZ34E1gqL3rOSDRVoakKqkKD9D9tQe3Ukq1iXQK0IeDtqNOPmJPatLVfuqjceKS5voD1msUAL5rjAk4JTLGLAIesZ/mE+d9dhEpwArODeOdXwGutpvV212pQw1ax0ArpVTbSKcAHTy2eHCMtMU0znu9MZGOW/a0pmPsp2viWPv67aDt4+PIPx+YDxxr75oPXGaMqW9uWVuLU4DWMdBKKdU20ilArwranhoxVfjxVRFTRdcvaDueBTeOBG1H7UYlIl2wFuGYZu96F7jIGBOpE1q7KKkK7+RfrGOglVKqTaRTgJ4ftD0rYipL8OxhsWYdiyQ4KA+II33wJCYRByGJSC7WGPGT7V0fAufb84inFG3iVkqp9pNOAfo9YJ+9PUNExjolEpFewJX201pCZwNrjk00DucaEMfa11cGbS9xSiAi2XZ5vmTvWgDMtlcMSzmlDp3EtIlbKaXaRtoEaHv5xl/bTwV4TES6BaexA+CjNDYx/82eKCWMiDwiIsZ+3OVwvRpCg/ujIuI4G4iI3AacaT+tA55xSJOJNTNZw0QkC4FzjDHNnkClLVTV+TjoDf3zcAv0yW2nAimlVCfT6jOJJdk/gEuw1oSeAnwhIv/Cqu0WA1+lcanHNcCvWni927CW1ewODAdWich/gM+wJkIZCFxG471kgLuNMaUOeT0CnGtvV9i/yxki0e/pGmPmJl78xJUeqgnb1y8PPDoGWiml2kRaBWhjjNeeCOQ5rLHHA3AOwsuAi40xRxyONed6W0TkLKzlK0dgDaG62X405QPussdFOwluIs+ncVhWLO0SEUsPhbe6a/O2Ukq1nbQK0GCtqywiM4DLsRbhmAz0xFq8YjVWMH3YbhJPxvWWicgE+3oX2dfrBWRi9dzeCLwPPGiM2ZKMa6aCkoPhAVo7iCmlVNtJuwAN1iIWwNP2I9E85hDnhCJ2D+vH7Eei1xuc6LntwamJW4dYKaVU20mbTmKqbZVoE7dSSrUrDdDKkVMNWpu4lVKq7WiAVo6cm7jboSBKKdVJaYBWYcpr6zlSEzoleIYLeuVEOEEppVTSaYBWYUoPhtee++eBW8dAK6VUm9EArcI4joHW+89KKdWmNECrMCV6/1kppdqdBmgVxqkGPUDHQCulVJvSAK3CaA9upZRqfxqgVRinaT41QCulVNvSAK1CGGPYqZOUKKVUu9MArUIcqamnoi50nZFMN/TUMdBKKdWmNECrEJHuP7tirFutlFIquTRAqxC6DrRSSqUGDdAqRInDLGIaoJVSqu1pgFYhdAy0UkqlBg3QKoSOgVZKqdSgAVqFKNF5uJVSKiVogFZHGWMca9ADtAatlFJtTgO0OupQdT3VXn/Ivmw39MhupwIppVQnpgFaHRVpik/RMdBKKdXmNECroxybt/X+s1JKtQsN0Oooxw5iev9ZKaXahQZodZTzLGLavK2UUu1BA7Q6Spu4lVIqdWiAVkfpOtBKKZU6NEArQMdAK6VUqtEArQDYX+mlzhcI2ZfnCVCY1U4FUkqpTk4DtAIi9ODO9esYaKWUaicaoBUQoYNYnt8hpVJKqbagAVoBEYZY5WqAVkqp9qIBWgFQctBhmUkN0Eop1W40QCsgQg1am7iVUqrdaIBWAOx0uAetAVoppdqPBmhFIBBhDLQ2cSulVLvRAK3YV1mH1x86Bjo/20NBpmmnEimllNIArZyn+OyW2w4lUUop1UADtHJs3i7ultMOJVFKKdVAA7Ry7ME9QGvQSinVrjRAK+cx0FqDVkqpdqUBWlF62KEG3V1r0Eop1Z40QCu9B62UUilIA3Qn5w8Ydh3WAK2UUqlGA3QnV1ZeS70/dLxzYW4G+dkZ7VQipZRSoAG609PmbaWUSk0aoDs5x0lKCrWDmFJKtTcN0J2c4xzc3bUGrZRS7c3T3gVQ7WNvRS1rd1fw/vq9Ycd0mk+llGp/GqA7kTqfn/mry3huaSnrdpcDcKjaG5bu2SUldMvLZJYfstq6kEoppQAN0J3GFyWH+cWra8LuOfsD4StW7TpSy69eXcOjmd2540TDxCJpq2IqpZSy6T3oTuCJhTu46fEljh3CHOIzbpcVkEuq3Nz0ruGJ9brspFJKtTUN0B3cEwt3cP/bGzBNYqwIDO/VJSy9CATXl42B+z/XIK2UUm1NA3QH9kXJYf78zoaw/RdN7s8L3zyZW84YEXZsVO98LprcP2z/n5cbVuzXIK2UUm1FA3QHVefz84tX14TUnHMy3dx/xSRuO3c0/QtzKHFYZnJoURduO3c0918xiRx348nGwC8WGur8GqSVUqotaIDuoOavLgu753zPxeM5aXjPo88dZxGzx0CfNLwn90wpDzm2owLmb2+FwiqllAqjAbqDem5pacjziyb3DwnOAKUONejgMdAn9fJy0bAm+W7SGrRSSrUFDdAd0N6K2qPjnMHq+HX9SYPD0pUejD0P93WjBQnqNbbuIOyt1iCtlFKtTQN0B7R2d0XI83H9CuhfGD59p1MNekCTWcSKuwhju4emWXeo5WVUSikVnQboDmjHgaqQ58f0yQ9L4/UF2F1eG7bfaSWrUU0C9PbysCRKKaWSTAN0B1TnC4Q8L8gJX9t595GasLHRPbtkkZ3hDkvbNTN0JrE6f8vLqJRSKjoN0B1Qlif0bT1SUx+WpjmrWJV7QyN5VngMV0oplWQ6F3cHNLBHXsjz9XsqwtL0KcjmW6cPo/RQDaWHaig5WB12/7nBuoOhzwd1hd3hMV8ppVQSaYDugEb3Db3nvGrXEXYergnpKDasqAs/mjUqJF3AYWLu0krD6iYBelQ32B2+SqVSSqkk0ibuDqhXfjaj+nY9+twYeHTBtpjnuVzhq1Y9ttaE3Kse1R165erqVkop1do0QHdQlx5bHPJ87uc7WbBpf7PyWLA3k7mbm+Q7XIOzUkq1BQ3QHdSssb0Z0D30nvJPX1wZd5BesGk/P13WNWTfwHyYNShpRVRKKRWFBugOKsvj5o7zxoTMAlbj9fO9p5fzm9fXsvNweC9usCYv+c3ra/ne08up8TeeLAJ3TBOy3FqDVkqptqCdxDqwiQMK+e6ZI7n/7dAlJ+d+vpOXlu9kbL8CRvXJp2tOBuU19azbU8HqXUfCxkcDfG+SMKGnBmellGorGqA7uKunDQTgz+9sCAm8xsCqnUdYtfNI1PNFrOB81TEanJVSqi1pE3cncPW0gTx43VQGdnce5xzJwDw/D56pwVkppdqD1qA7iQnFhfz3xmnMX13Gc0tLQ1a7ampU365cemwxs2rmkdWtXxuWUimlVIO0DNAiIsDlwLXAJKAIOAisAZ4EHjHG+JJ8zdnANcBxQF8gEygHNgDvAw8ZYzZHzCA0rwxgDnAlMAboDuwDPgf+AzxjjNOd4JbJ8ri5YGI/LpjYz16SsoLtB6qo8wXI8rgY1COPUX3z6ZWfbZ2wONklUEopFa+0C9Ai0g14DjijyaE+9uMM4GYRudgYsyMJ1+sJPAuc5nC4B3Ci/fiBiNxujPldjPwGAy8Ak5sc6m8/zgO+JiKXGWMOt6jwUfTKz7YDcVFrXUIppVQLpFWAFpFM4CVgur2rBHgA2AQUA18BRgNTgHkicqIxJuHFEUXEA8wDptq7aoHHgeXAIWAAcD5wClaN+rciUmmM+XuE/Art/Brm2FwL/BsoBYYDN9l5zgBeEJGZyW4JUEoplR7SKkADN9MYnJcBM4wxhxoOisjfgLnALKym49uBH7XgelfRGJxLgOnGmO1N0vxORG7E+qIAcLeIPBAhsN5JY3B+A7jYGHN0UWYR+TvwNlbt+nTg68D/tqD8Siml0lTa9OK2a7M/s58a4Lrg4AxgB7vrgCp71y0i0qMFl50VtH2vQ3BuuO6DwFL7aU+sWnwIEekFfNN+WgVcHxyc7XwOYpW/4f7z7SKiizsqpVQnlDYBGuvecsMN03eMMaudEhlj9gJP2U+zgAtbcM1eQdsbY6QNng0kz+H4RVjN4ABP2uUMY4xZBbxrP+0NfCl2MZVSSnU06RSgZwZtvxEjbfDxs1twzbKg7REx0jYc9xMarBu0R/mVUkqlqXQK0OOCtpdGTGVZEuG85nopaPtWEXFcKkJEvkbjverH7abqptqj/EoppdJUOnUSGxm0vS1G2lKsmqwbGCEikuC44ueBF4GLsXpXrxORxwjtxX0BVi9u7LS3NM1ERFzAMPup3y5fNMH3ukdGTKWUUqrDSqcAXRi0HXXNRGOMT0TKgW5Yv2MeUNncCxpjjIhcBvwCK/DmYw2FamoZcAfweoQvAl1ofK0PxzF06kDQdmGkRCJyU0N5Bg4cGCPLBOR0h/JdjocKc4ooqypzPKY6rsKswvYuglKdRjoF6C5B27URUzWqwQrQYAXWZgdoAGOMX0R+jzVT2a+xOp41NQW4FatWvcDheCJlb5AfpWwPYA/vmjp1atJnHmPcxREPzYp4RCmlVDKk0z3odiEiZ2M1qd8HfIoVmwqxAvUI4DasYVOnAO+ISKxe4/EE0uQHW6WUUmklnQJ0cA04O470OUHbFYlc0A7OrwEFWNOLnmmMedMYc8QY4zXGbDLG3IM1BKzOLtfjItInStlziC142amEyq6UUiq9pVOAPhy0HXXyEXtSk672Ux+NE5c01x+wXqMA8F1jTMApkTFmEfCI/TQfayGMYJV2OQAK45h8JPj3Oxx/cZVSSnUU6RSgg8cWD46RthirBzfAxkR6cIvIEKzpQgHWGGOce0s1ejto+/jgA3Zgb1jpym2XL5rg4VxOY6qVUkp1cOkUoFcFbU+NmCr8+KqIqaILXgg5ngU3jgRtO80k1tblV0oplcbSKUDPD9qO1Yk4ePatWLN2RRIclAfEkT641nvA4Xhbl18ppVQaS6cA/R6wz96eISJjnRLZi1JcaT+tJXQ2sObYROOQqAEiclKM9FcGbS9xOD4X8NrbV9nlDGP/Xg1rXe8BPoirtEoppTqUtAnQ9uQev7afCvCYiHQLTiMi2cCjNDYx/80Y41SbRUQeERFjP+5yuF4NocH9URFxnA1ERG4DzrSf1gHPOOS3D2hYJ7oL8Ihd3uB8umGtNy32rl8ZY/xO11RKKdWxpdNEJQD/AC7BWhN6CvCFiPwLq7ZbDHyVxqUe1wC/auH1bgPOAroDw4FVIvIf4DOsyUQGApcB04LOudsYE2kqz7uxmq9HAecAy0Tk/4Cddv5fp7E5/X0a15hWSinVyaRVgDbGeO2JQJ7DagYegHMQXgZcbIw54nCsOdfbIiJnYS1fOQJrCNXN9qMpH3CXPS46Un6HReQc4AVgMtaXiT84JH0buMwYU9+S8iullEpfaRWgAYwxh0RkBnA5cC1WoOuJNc3maqxg+nAc813He71lIjLBvt5F9vV6Ya3tfARrnej3gQeNMVviyG+biEzDGit9JTAWa0rS/cDnWE3czyS4uIdSSqkOQjQOdAxTp041S5Y49U1TSikViYgsNcbEGvraLtKmk5hSSinVmWiAVkoppVKQBmillFIqBek96A5CRPYB25vs7onV+UylJn1/Up++R6mvpe/RIGNMUbIKk0waoDswEVmSqp0flL4/6UDfo9TXkd8jbeJWSimlUpAGaKWUUioFaYDu2HSq0NSm70/q0/co9XXY90jvQSullFIpSGvQSimlVArSAK2UUkqlIA3QSimlVArSAN1BiOUKEXlVREpFpE5EdovIOyLyNRFJu5XL2oOIvCkiJugxJ87zzhaRp0Vku4jUisheEflERL4vInnNLMOJIvJvEdksItUiclBElorIz0WkZzPzGicifxWRdSJSKSJHRGSliNwjIoOak1dbE5FJdtk/F5HDIuKzf64QkQdE5JRm5qfvUXzlcdtlmmOX61P7d2z4n7grznxyROR8EfmTiHxsv95eESkXkbUi8rCInJlA+VLytReRQSJyr33+ETu/dXb+Y5v3W9qMMfpI8wfWcpXvACbKYykwsL3LmsoP4HqH121OjHOygCdivPabgAlxXF+APwKBKHntAc6I8/f5IeCNklc5cGV7v+4O5XYBf47xOjQ8ngSy9T1K6uv/fIzX6q448rgGqIjj/TPAPKAonV/7OH7fOuD7zX4v2vMfUR8tf2CtS/1h0B/CDuDnWGtN/xBYE3RsNdC1vcucig+sNb4P2K9TZdBrNifGeU8Fpd0P/Aa4CrgFWBh0bBcwIEZe9walr8QKUtcAXwfeDDpWAUyKkdc3gtJ7gYeA64CvAs8EfcjVA2e39+vfpOz3N/lwexn4f/bf9HewgrIv6Pgz+h4l9fWf2+T1PwBsCHp+Vxx5/LzJ6/oo8G3gcuAG4N9ATVCaL4DcdHztgdlBf48B+/yv2vk9ROiXgK81671o739GfbTsAXw36M1fCnRrcjwbeCMoze/bu8yp+ACetl+fz4HHg16vOVHOuTAo3XaatFBg1QT/HZTm2Sh5TQ76UDiMQ20OuCsor0XYwyQd0vUFqoI+YGY4pJkTlNcOYtRC2/B9GAz47XL5gJkR0k0htMYySd+jpL0HtwH3AJcCQxzKclccefwc+Bg4D3BHSDMGK3g35Ht3ur32QC6wMyjt9Q5pzrKv0/DloXfc70VbvOH6aJ0H4AH20vjNbWyEdL1orBXWAj3au+yp9AAusF8bP3Ac8EjQP9ycKOd9HpTu3AhpcuzA0JBuXIR0Lwal+WaENEJojW92hHR/CkrzuyjlfyYo3bfa+32wy/S1oDLFqhnfF5T2Fn2PWvV9CQ5Yd8WRvluc+Z4XlO/2KOlS8rUntIIU8e8V+F1QurgrSdpJLL2dATSswvKOMWa1UyJjzF6sZj6w7sdd2AZlSwsi0hX4u/30b8aYxXGeNwKYZD/daIx53SmdMaYGeDBo1+UOeeUD59hPy7G+IDjlZYC/Bu26wiEvAS5rOKVJ+qb+Ei2vdtIraHtjjLQbgrbDOnnpe9R+jDGH4kw6D6s2CzDQ/n8MkeKvffD+P0fJ66/29cDh7ysSDdDpbWbQ9hsx0gYfP7sVypKufgf0B0qxmuXiNStoe36MtLFe+y9hfXEC+NAYUx0lr+BrneNwfCzW7wOw2hhTEiWvBVgfeAAn2x+E7a0saHtEjLTBx9c6HNf3KMUZY/xA8GuZ45AsJV97+8vECfbTI8CnkTKyr7PGfjpQRMZEue5RGqDT27ig7aUx0i6JcF6nJSKnAjfZT28xxlQ04/TmvPbLsZrPAcbY3+ITyssYE7zud08R6dUkSXPyCmA1AYP1WTA6Wvo2Mg+rUw3Al0XkLKdEIjIFq3MQWDVtp9qxvkcpzn5tGloBq4F9DslS9bUfg9WsDrDcTh9Nsz+DNUCnt5FB29tipC2l8QNohMMHUKciItlYzZoCvGiMmdvMLOJ+7Y0xPqyOJGA1xfZvkqQ57yM0fgA1PTfZebU5Y8wu4Mf2Uzfwpoi8bI9VvkJEbhGRJ7E6AeVj1UpmG2PqHbLT9yj13RS0/UaEIJeqr32rv486eUV6Kwza3h8toTHGJyLlWGOmPVgfQpWtV7SUdyfWP0kF1nCb5ioM2o762tsOAAODzi1tYV5O5yY7r3ZhjPmziJQBv8V6zc63H8H2AT8D/hulybMwaFvfoxQjIkOBnwbtujdC0sKg7VR67ZOZlyOtQae3LkHbtXGkrwna7lD3sppDRCZhjREH+JkxZmeU5JEk87VP1bza0/PA92ms1TZVhFXTjtZxKlVf147yHiXMnrntRaxhSgD/G6WDZqq+9q3+PmqAVp2KiLixJg/wAIuB/01CtiZ2krTPq82IyDCse8LPY92Pvg5r7Gqm/fM6YCswHPi3iNwTR7ap+rqm5XvUEvb/4BPABHvXMhq/MMeSqq99q7yPGqDTW3ATdXYc6YN7SDanQ1RH8gOsSS58wE1xdOyIJPi1d+p52lS01z5V82pzItIP+AyrA84mYKox5nFjzB5jTL3983FgKrDZPu1WEZntkF2qvq5p/R61hIi4sIZJXWDvWg+cY4yJVgNN1de+1d9HDdDp7XDQdo9oCcVaLKNhjKGPxrGHnYaIDMeabQjgT8aY5S3I7nDQdtTX3iHN4SbHUjWv9vBzoGHBg58bYw46JbL3Bw+Lc+pHcDhoO5Ve12TmlTbsjqn/Av7H3rUZONOepyGaw0HbqfTaJzMvR9pJLL1tAIbY24MJ7SXYVDFWr1iwJm3odE1rWPP25mBPIykikcY9TwjaPl9Eiu3tN40xi+ztDcDp9vZg4INIF7W/HDX0Cq4i/L5q8IQbg6OUv8GgCOcmO6/2EFwTfjtG2uDjxzsc1/cotfwNa6Y4sD6rzoiz/0eqvvat/j5qgE5vq2icjGEqUT6A7OPB53VGEvTzp9ESBvmy/QCrSashQAe/hlOxFgOIZBKNX47WOHw5appXRCJSROM/+n6H2kdz8nJhzXEM1lSxTpN9tLV+QdvlEVNZjgRtOy0Xqe9RihCR+4Fv2k9LsYLzjjhPT9XXfo293wVMFhFXjFtmzf4M1ibu9BY8a86siKkswbMjxZp1TMWWzNf+fazl6ABOFZFo97OCrzXP4fhqGocHjQ2q/Ts5icbbHp80c6KW1hIclAfESBtcIzngcFzfoxQgIr/DmrMaYDdWcN7SjCzeJwVfe2NMOVZ/CYACGmcVCyMiA7D6VQDsMMasiZQ2mAbo9PYejTPvzIi0KLg9m86V9tNa4KU2KFvKMcbcZYyRWA9Ca1o3BB27PyivjTTOMjRCRJymFWyYEOXGoF3POJSrksaZsLpiLUzglJdgLdnX4GmHvAzwbMMpRB/j/Z1oebWT4JrFlRFThR9f0vSgvkftT0R+BfzIflqGFZxjzbEeIsVf++D9342QBvs6DS14YX9fEcW7qoY+UvNBfMtNzgtKo8tNxn5NHwl6veZESXdhULptOC9l+FBQmpYuZXhnUF7NWU7vTIc0c4LySqXlJoPX6a1xKrud7kxC1xO+TN+jVn1fgstyV5znBK8JvZcIq+3FmVdKvvbEt9zkDBJcblLsDFSaEpFMrM4y0+1dJVg9JTdhdQz7Ko1zyK4BTjLGHGmaj2okIo8A19tPbzDGPBIl7VM0TpaxH+u1X4XVY/M6Gjsv7QammSiT84vIvcBP7KdVwP9hfdB0AS6hcXGUSmC6idILXUS+AfzDfloPPIbVR8GDtYjApVjf6H3A+caYlLjtISIZwCdYy36C9aE8F3gTqxm7B9brcBGNLYBvYC0l6fhhpu9R84jIEKzPjWATaJzN7SPgwybHnzfGNLRWICI3Ag8EHb8TWBHH5T82xjjOypWqr709xO8lrD4MBngOq1Lkw1ro4zogw05+ozHm/yLlFaa9vpHpI3kPrOk736HxW5zTYylNag/6iPh6PhL0us2JkTYLeDLGa78JmBjHdQX4I401BadHQzNhPL/HD7Em+oiUVzlwZXu/3g7l7oEVdKO9pg2PZ4Au+h4l9fU/Lc7XPvgxp0kejySQhwFOS8fXHmuESEWUvLzA95v9XrT3P6M+kvOw/3ivAF7FanKpA/ZgBe4bAU97lzFdHjQjQAedc7YdLHZg3effh7Vc3feBvGZe/0TgYaxxojXAIawvWLcDPZuZ1zis4S3rsWoW5Vi1x98Cg9r7tY5R9hnAv7E69hzBqpEcAVZi1c5ObmZ++h7FV57TmhFQ2yxAp/prj9Vp8bf2+eV2fuvt/BNq3tcmbqWUUioFaS9upZRSKgVpgFZKKaVSkAZopZRSKgVpgFZKKaVSkAZopZRSKgVpgFZKKaVSkAZopZRSKgVpgFZKKaVSkAZopZRSKgVpgFYqjYnI+yJiRESnBLSJyBQR8duvy7FJztstIuvtvO9JZt5KNaUBWqk2JCKDGwJqEh5z2vv3SVH/i/XZ9ooxZmkyMzbG+IFf2U//n4gMT2b+SgXTAK2U6jBE5MvACfbTu1rpMk8AG4BM4JetdA2ldLEMpdqSiOTSuG6tkzOAW+zt94C/REm7zBizI1ll6whEZAUwHnjDGHNOK17nq1jrERtgnDFmTWtdS3VenvYugFKdiTGmGpgb6biIFAY93WGMiZhWhRKRWVjBGeCxVr7cs1jLCGYD3wNuauXrqU5Im7iVUh3FzfbPSuCl1ryQMaYceMV++j8ikt+a11OdkwZopdJYrF7cIjKnaacyEZkqIo+KyFYRqRGR7SLypIiMa3KuW0SuFpF3RWS3iNSKyAYRuVdEusZZvkwR+aqIvCwiJXYeh0VkhYj8QUQGt/Q1sK/TAzjXfvqi3VIRLX22iHxTRN6yf7c6EakUkW0iskhE/iwi54hIRpRs/mv/zAEuTcKvoVQIbeJWqhMRkW8DfyL0f3+g/bhYRC40xsy3a4RPA03v444AfgJcKCKnGmP2RbnWVOAZYEiTQ1lYTdHjgW+LyHeMMf9qye+FFZwbgul70RKKyDDgDaBpD+xMIA8YBBwHfAeYDCyPkNX7WPegBbgQeLj5xVYqMg3QSnUe5wFfBvZhdXBahVX7+zIwGytwPi0iQ4BHsYLzJ1j3W3djBa5v2T9HYQX6/3G6kIicCLwN5Nq73gHmASVY921PBK6zj/9TROqMMY+04Hc7K2h7UaREIiJYv09DcF4OPAdsAeqBbsBo4HRgUrQLGmOOiMg6O/2ZIuK2h2EplRzGGH3oQx8p8gDmYNXKDPBIHOnfb0gfR34GWAh0c0j3QFCaJfbPWx3S9QJ22cd9QF+HNPnADjtNJXBOhLINB7YHpevZgtdtvZ1POeCKkm5q0O/5CuCOknYM0CPGdR8Oym9Ce//96KNjPfQetFKdhxe43BhzyOHY3VhBBuBYYJ4x5t6miYwxe7F6LwO4gRkOed0IDLC3bzbGzHMqjDFmE3CD/TSPBHtCi0gWVtM7wEZjTCBK8uBm7X+bKDVeY8waY8yBGJdfG7Q9IUZapZpFA7RSnccrxpjtTgeMMTuBbUG7/jdKPh8HbY9xOH6t/XM3jR2pHBlj3sWqkUP08eHRDMC6DwxwMEba4M5jYxO8XrDgLzuDkpCfUkfpPWilOo+FMY6X0dihK+J9XDtdg27BB0SkgMaa5G7gAuu2b1SV9s/RsRJG0D1oO1aA/hiowbr3fqeIdAMeNcasSPDawTXsbhFTKZUADdBKdR6xmmvr4kwbnC67ybEBNLbMTQFejK9oQOIBLitouyJaQmPMQRH5PvAPrM+//4c1p/ZeYAHwEVbz/too2QQrD9rOib/ISsWmTdxKdR7R7s2GiHEfN5qCBM+DxmFSzRX8hSHm+GxjDek6HatnecPv2Qu4CPgDsEZEPhGR4+O4dvDvWxNXaZWKkwZopVQyVQZtP2KMkeY8ErxmcLN294ipghhjPjDGzMAKzBcDv8O6BdAQsE8CPhaR02Jk1ZzmdaWaRQO0UiqZdgZtJ6MTVjx20BhY4wrQDYwxB4wxc40xPzHGnIA1YcsT9uEM4L4YWQRfz7EDnlKJ0gCtlEoaY8x+oGFlp2NFZEC09Em6phfYaD8dLiIJf67ZvdmvB/bYu44VkWj3loM7tiXa0UwpRxqglVLJ9qj90wXc00bXbOihno/z0K+4GWN8QGnQrmidaafZPyto/GKiVFJogFZKJdv/0tjce42I/ElEMiMlFpGuIvIdEXGa9CRebwVtR+zcJSLXiMgN0WrFInIC1hzcAFuMMY49w+0hZcfYT9+JNumJUonQYVZKqaQyxlSJyEXAB1i9qr8HXC4iz2A1A5dj1XSHYAXT07GGSl3rlF+cXseaKS0TOA34d4R0I4A7gb+KyFvAYqz5weuwOoxNx+rN7bbT/ybKNU+jcYKUuYkWXKlINEArpZLOGLPcHqb0JFZttB9WoI6kDtjfgusdFJHXsYLrxSKSa5yXnGzoTJZnp70oQpb1wO3GmIeiXPZq+2cN8EJzy6xULBqglVKtwhizXkSOBc7HWjHrRKAPVnCswGoG/wJ4F3g5whzhzfF3rIDbxf75hEOaXwPzgTOAU7FW5eqN1WO7Aquz2XvA/9lzhTuyl+M83376n0jN4Eq1hBjjuM67UkqlHRH5Amuq0TeNMbNa8TpfAR7CWmBknDFGO4ippNNOYkqpjuQu++dMu/aedCLiBn5sP31ag7NqLRqglVIdhjHmReBT++ldrXSZq7B6b3uB21vpGkppgFZKdTjfxuoMdp6ITE1mxnbt+ef20z9Gu0+tVEvpPWillFIqBWkNWimllEpBGqCVUkqpFKQBWimllEpBGqCVUkqpFKQBWimllEpBGqCVUkqpFKQBWimllEpB/x+aACbz+nK+wgAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 432x478.8 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "posterior_x = np.array([413.92, 1068.39, 1637.02, 4271.75, 8532.00])\n",
    "posterior_y = np.array([0.8045, 0.8334, 0.8468, 0.8557, 0.8696])\n",
    "\n",
    "nsp_x = np.array([626.89, 1619, 3212, 4970, 10099])\n",
    "nsp_y = np.array([0.83, 0.83, 0.84, 0.83, 0.84])\n",
    "\n",
    "attn_x = np.array([972, 1517, 3862, 7726, 12028])\n",
    "attn_y = np.array([0.84, 0.85, 0.86, 0.86, 0.85])\n",
    "\n",
    "f, ax = plt.subplots()\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "\n",
    "# plot the same data on both axes\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\",ls='-', lw=line_width)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\",ls='--', lw=line_width)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\",ls=':', lw=line_width)\n",
    "\n",
    "marker_style_id = 0\n",
    "ax.plot(posterior_x, posterior_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(nsp_x, nsp_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(attn_x, attn_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "\n",
    "\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "# --------------------------------------------------------------------\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))\n",
    "# ----------------------------------------------------------------------\n",
    "\n",
    "# ----------------------------------------------------------------------\n",
    "ax.set_ylabel('Accuracy', fontsize=30)\n",
    "ax.set_xlabel('Time (s)', fontsize=30)\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "# ax.legend()\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 4000))\n",
    "\n",
    "ax.fill_betweenx(y=np.linspace(0.80,0.87,50),x1=626,x2=900,color='C1',alpha=fill_between_alpha)\n",
    "ax.fill_betweenx(y=np.linspace(0.80,0.87,50),x1=900,x2=5700,color='C2',alpha=fill_between_alpha)\n",
    "# plt.show()\n",
    "plt.savefig('2-hidden-synthetic-accuracy.pdf',  **savefigarg)\n",
    "plt.savefig('2-hidden-synthetic-accuracy.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('2-hidden-synthetic-accuracy.png').convert('CMYK').save('2-hidden-synthetic-accuracy-cmyk.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x478.8 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "posterior_x = np.array([15.4, 30.32, 60.25, 121.5, 194.76, 482.05])\n",
    "posterior_y = np.array([1.287e9, 1.8002, 1.5519, 1.3703, 1.3369, 1.3112])\n",
    "\n",
    "nsp_x = np.array([12.7, 25.18, 125.5, 252.36, 427.18])\n",
    "nsp_y = np.array([2.219e8, 11.406, 8.464, 8.432, 8.356])\n",
    "\n",
    "attn_x = np.array([11.28, 22.34, 107.74, 216.82, 543.84])\n",
    "attn_y = np.array([4.244, 4.322, 4.098, 4.065, 4.032])\n",
    "\n",
    "# If we were to simply plot pts, we'd lose most of the interesting\n",
    "# details due to the outliers. So let's 'break' or 'cut-out' the y-axis\n",
    "# into two portions - use the top (ax) for the outliers, and the bottom\n",
    "# (ax2) for the details of the majority of our data\n",
    "f, (ax, ax2) = plt.subplots(2, 1, sharex=True)\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "# plot the same data on both axes\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\",ls='-', lw=line_width)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\",ls='--', lw=line_width)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\",ls=':', lw=line_width)\n",
    "\n",
    "ax2.plot(posterior_x, posterior_y,ls='-', lw=line_width)\n",
    "ax2.plot(nsp_x, nsp_y,ls='--', lw=line_width)\n",
    "ax2.plot(attn_x, attn_y,ls=':', lw=line_width)\n",
    "\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "ax.set_ylim(1.2e8, 1.4e9)  # outliers only\n",
    "ax2.set_ylim(0, 12.)  # most of the data\n",
    "marker_style_id = 0\n",
    "ax.plot(np.ma.masked_where((1.2e8>posterior_y)|(posterior_y>1.4e9), posterior_x), \n",
    "        np.ma.masked_where((1.2e8>posterior_y)|(posterior_y>1.4e9), posterior_y), \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style, \n",
    "        color=colors_lst[marker_style_id])\n",
    "ax2.plot(np.ma.masked_where((0 > posterior_y) | (posterior_y > 12), posterior_x), \n",
    "         np.ma.masked_where((0 > posterior_y) | (posterior_y > 12), posterior_y), \n",
    "         marker=markers[marker_style_id][0], \n",
    "         **marker_style, \n",
    "         color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(np.ma.masked_where((1.2e8>nsp_y)|(nsp_y>1.4e9), nsp_x), \n",
    "        np.ma.masked_where((1.2e8>nsp_y)|(nsp_y>1.4e9), nsp_y), \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style, \n",
    "        color=colors_lst[marker_style_id])\n",
    "ax2.plot(np.ma.masked_where((0 > nsp_y) | (nsp_y > 12), nsp_x), \n",
    "         np.ma.masked_where((0 > nsp_y) | (nsp_y > 12), nsp_y), \n",
    "         marker=markers[marker_style_id][0], \n",
    "         **marker_style, \n",
    "         color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(np.ma.masked_where((1.2e8>attn_y)|(attn_y>1.4e9), attn_x), \n",
    "        np.ma.masked_where((1.2e8>attn_y)|(attn_y>1.4e9), attn_y), \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style, \n",
    "        color=colors_lst[marker_style_id])\n",
    "ax2.plot(np.ma.masked_where((0 > attn_y) | (attn_y > 12), attn_x), \n",
    "         np.ma.masked_where((0 > attn_y) | (attn_y > 12), attn_y), \n",
    "         marker=markers[marker_style_id][0], \n",
    "         **marker_style, \n",
    "         color=colors_lst[marker_style_id])\n",
    "\n",
    "\n",
    "# hide the spines between ax and ax2\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax.tick_params(\n",
    "    axis='x',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=False,      # ticks along the bottom edge are off\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    labelbottom=False) # labels along the bottom edge are off\n",
    "ax2.spines['top'].set_visible(False)\n",
    "# ax.xaxis.tick_top()\n",
    "ax.tick_params(labeltop=False)  # don't put tick labels at the top\n",
    "ax2.xaxis.tick_bottom()\n",
    "\n",
    "# This looks pretty good, and was fairly painless, but you can get that\n",
    "# cut-out diagonal lines look with just a bit more work. The important\n",
    "# thing to know here is that in axes coordinates, which are always\n",
    "# between 0-1, spine endpoints are at these locations (0, 0), (0, 1),\n",
    "# (1, 0), and (1, 1).  Thus, we just need to put the diagonals in the\n",
    "# appropriate corners of each of our axes, and so long as we use the\n",
    "# right transform and disable clipping.\n",
    "\n",
    "d = .015  # how big to make the diagonal lines in axes coordinates\n",
    "# arguments to pass to plot, just so we don't keep repeating them\n",
    "kwargs = dict(transform=ax.transAxes, color='k', clip_on=False)\n",
    "ax.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal\n",
    "ax.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal\n",
    "\n",
    "kwargs.update(transform=ax2.transAxes)  # switch to the bottom axes\n",
    "ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal\n",
    "ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal\n",
    "\n",
    "# What's cool about this is that now if we vary the distance between\n",
    "# ax and ax2 via f.subplots_adjust(hspace=...) or plt.subplot_tool(),\n",
    "# the diagonal lines will move accordingly, and stay right at the tips\n",
    "# of the spines they are 'breaking'\n",
    "\n",
    "# --------------------------------------------------------------------\n",
    "# Format with 2 decimal places\n",
    "ax.yaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "# ----------------------------------------------------------------------\n",
    "ax2.set_xlabel('Time (s)', fontsize=30)\n",
    "ax.set_ylabel('RMSE', fontsize=30)\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "ax2.tick_params(axis='both', labelsize=30)\n",
    "ax.yaxis.set_label_coords(-0.30, -0.025)\n",
    "# ax.legend()\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 150))\n",
    "\n",
    "fill_y_ax2 = np.linspace(0,12,50)\n",
    "ax2.fill_betweenx(fill_y_ax2, x1=11, x2=32, alpha=fill_between_alpha,color='C2')\n",
    "fill_y_ax1 = np.linspace(1.2e8, 1.4e9, 50)\n",
    "ax.fill_betweenx(fill_y_ax1, x1=11, x2=32, alpha=fill_between_alpha, color='C2')\n",
    "# plt.show()\n",
    "plt.savefig('1-hidden-synthetic-rmse.pdf',  **savefigarg)\n",
    "plt.savefig('1-hidden-synthetic-rmse.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('1-hidden-synthetic-rmse.png').convert('CMYK').save('1-hidden-synthetic-rmse-cmyk.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x478.8 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import matplotlib.ticker as mtick\n",
    "import matplotlib.ticker as mticker\n",
    "\n",
    "\n",
    "posterior_x = np.array([15.4, 30.32, 60.25, 121.5, 194.76, 482.05])\n",
    "posterior_y = np.array([0.5547, 0.5765, 0.5765, 0.5982, 0.6014, 0.6020])\n",
    "\n",
    "nsp_x = np.array([12.7, 25.18, 125.5, 252.36, 427.18])\n",
    "nsp_y = np.array([0.5790, 0.5918, 0.5982, 0.5976, 0.5950])\n",
    "\n",
    "attn_x = np.array([11.28, 22.34, 107.74, 216.82, 543.84])\n",
    "attn_y = np.array([0.5944, 0.5937, 0.5931, 0.5912, 0.5918])\n",
    "\n",
    "f, ax = plt.subplots()\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "# plot the same data on both axes\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\",ls='-', lw=line_width)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\",ls='--', lw=line_width)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\",ls=':', lw=line_width)\n",
    "marker_style_id = 0\n",
    "ax.plot(posterior_x, posterior_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(nsp_x, nsp_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(attn_x, attn_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "\n",
    "# ----------------------------------------------------------------------\n",
    "ax.set_ylabel('Accuracy', fontsize=30)\n",
    "ax.set_xlabel('Time (s)', fontsize=30)\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "# ax.legend()\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 150))\n",
    "\n",
    "ax.fill_betweenx(y=np.linspace(0.55,0.61,50),x1=11,x2=50,color='C2',alpha=fill_between_alpha)\n",
    "ax.fill_betweenx(y=np.linspace(0.55,0.61,50),x1=50,x2=120,color='C1',alpha=fill_between_alpha)\n",
    "# plt.show()\n",
    "plt.savefig('1-hidden-synthetic-accuracy.pdf',  **savefigarg)\n",
    "plt.savefig('1-hidden-synthetic-accuracy.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('1-hidden-synthetic-accuracy.png').convert('CMYK').save('1-hidden-synthetic-accuracy-cmyk.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x478.8 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "posterior_x = np.array([20, 40, 80, 160, 320, 640, 1280]) * 1.739e-3 * 216465\n",
    "posterior_y = np.array([2.33e12, 1.7087e12, 1.1140e12, 6.3049e11, 2.133e11, 5.081e3, 4.3353e3])\n",
    "\n",
    "nsp_x = np.array([200, 400, 500, 600, 700, 800, 1600, 3200]) * 3.749e-4 * 216465\n",
    "nsp_y = np.array([7.640e10, 1.986e10, 1.376e10, 9.419e3, 9.421e3, 9.420e3, 9.411e3, 9.384e3])\n",
    "\n",
    "attn_x = np.array([200, 400, 800, 1600, 3200]) * 4.881e-4 * 216465\n",
    "attn_y = np.array([6.810e10, 1.796e10, 7.049e3, 7.046e3, 7.041e3])\n",
    "\n",
    "# If we were to simply plot pts, we'd lose most of the interesting\n",
    "# details due to the outliers. So let's 'break' or 'cut-out' the y-axis\n",
    "# into two portions - use the top (ax) for the outliers, and the bottom\n",
    "# (ax2) for the details of the majority of our data\n",
    "f, (ax, ax2) = plt.subplots(2, 1, sharex=True, gridspec_kw={'height_ratios': [3, 1]})\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "ax.set_ylim(1e10, 6e11)  # outliers only\n",
    "ax2.set_ylim(4e3, 1.8e4)  # most of the data\n",
    "\n",
    "# plot the same data on both axes\n",
    "marker_style_id = 0\n",
    "ax.plot(np.ma.masked_where((1e10>posterior_y) | (posterior_y>6e11),posterior_x), np.ma.masked_where((1e10>posterior_y) | (posterior_y>6e11), posterior_y),\n",
    "        color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\", ls=ls_lst[marker_style_id], color=colors_lst[marker_style_id], lw=line_width)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax.plot(np.ma.masked_where((1e10>nsp_y) | (nsp_y>6e11),nsp_x), np.ma.masked_where((1e10>nsp_y) | (nsp_y>6e11), nsp_y),\n",
    "        color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\",ls=ls_lst[marker_style_id], color=colors_lst[marker_style_id], lw=line_width)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax.plot(np.ma.masked_where((1e10>attn_y) | (attn_y>6e11),attn_x), np.ma.masked_where((1e10>attn_y) | (attn_y>6e11), attn_y),\n",
    "        color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\",ls=ls_lst[marker_style_id], color=colors_lst[marker_style_id], lw=line_width)\n",
    "\n",
    "ax.axhline(y=15630.7, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"THP\", lw=line_width)\n",
    "ax.axhline(y=16666.0, xmin=0.05, color='C4', ls=(0, (3,1,1,1,1,1)), label=\"SAHP\", lw=line_width)\n",
    "ax.axhline(y=16644.7, xmin=0.05, color='C5', ls=(0, (3,5,1,5,1,5)), label=\"NHP\", lw=line_width)\n",
    "ax.axhline(y=1.66404e4, xmin=0.05, color='C6', ls=(0, (5,10)), label=\"MTPP\", lw=line_width)\n",
    "# ax.axhline(y=16645, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"SOTA\")\n",
    "\n",
    "marker_style_id = 0\n",
    "ax2.plot(posterior_x, posterior_y, ls=ls_lst[marker_style_id], color=colors_lst[marker_style_id], lw=line_width)\n",
    "ax2.plot(np.ma.masked_where((4e3>posterior_y) | (posterior_y>1.8e4),posterior_x), np.ma.masked_where((4e3>posterior_y) | (posterior_y>1.8e4), posterior_y),\n",
    "        color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax2.plot(nsp_x, nsp_y,ls=ls_lst[marker_style_id], color=colors_lst[marker_style_id], lw=line_width)\n",
    "ax2.plot(np.ma.masked_where((4e3>nsp_y) | (nsp_y>1.8e4),nsp_x), np.ma.masked_where((4e3>nsp_y) | (nsp_y>1.8e4), nsp_y),\n",
    "        color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax2.plot(attn_x, attn_y, ls=ls_lst[marker_style_id], color=colors_lst[marker_style_id], lw=line_width)\n",
    "ax2.plot(np.ma.masked_where((4e3>attn_y) | (attn_y>1.8e4),attn_x), np.ma.masked_where((4e3>attn_y) | (attn_y>1.8e4), attn_y),\n",
    "        color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax2.axhline(y=15630.7, xmin=0.05, ls=ls_lst[marker_style_id], color=colors_lst[marker_style_id], lw=line_width)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax2.axhline(y=16666.0, xmin=0.05, ls=ls_lst[marker_style_id], color=colors_lst[marker_style_id], lw=line_width)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax2.axhline(y=16644.7, xmin=0.05, ls=ls_lst[marker_style_id], color=colors_lst[marker_style_id], lw=line_width)\n",
    "\n",
    "\n",
    "marker_style_id += 1\n",
    "ax2.axhline(y=1.66404e4, xmin=0.05, ls=ls_lst[marker_style_id], color=colors_lst[marker_style_id], lw=line_width)\n",
    "\n",
    "marker_style_id = 3\n",
    "ax2_xlim = ax2.get_xlim()\n",
    "ax2.plot(np.arange(5) * (ax2_xlim[1]-0.05)/4, [15630.7] * 5, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax2.plot(np.arange(4) * (ax2_xlim[1]-0.05)/4 + 20000, [16666.0] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax2.plot(np.arange(4) * (ax2_xlim[1]-0.05)/4 + 40000, [16644.7] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax2.plot(np.arange(4) * (ax2_xlim[1]-0.05)/4 + 60000, [1.66404e4] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "\n",
    "\n",
    "\n",
    "# hide the spines between ax and ax2\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax.tick_params(\n",
    "    axis='x',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=False,      # ticks along the bottom edge are off\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    labelbottom=False) # labels along the bottom edge are off\n",
    "ax2.spines['top'].set_visible(False)\n",
    "# ax.xaxis.tick_top()\n",
    "ax.tick_params(labeltop=False)  # don't put tick labels at the top\n",
    "ax2.xaxis.tick_bottom()\n",
    "\n",
    "# This looks pretty good, and was fairly painless, but you can get that\n",
    "# cut-out diagonal lines look with just a bit more work. The important\n",
    "# thing to know here is that in axes coordinates, which are always\n",
    "# between 0-1, spine endpoints are at these locations (0, 0), (0, 1),\n",
    "# (1, 0), and (1, 1).  Thus, we just need to put the diagonals in the\n",
    "# appropriate corners of each of our axes, and so long as we use the\n",
    "# right transform and disable clipping.\n",
    "\n",
    "# d = .015  # how big to make the diagonal lines in axes coordinates\n",
    "# # arguments to pass to plot, just so we don't keep repeating them\n",
    "# kwargs = dict(transform=ax.transAxes, color='k', clip_on=False)\n",
    "# ax.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal\n",
    "# ax.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal\n",
    "# \n",
    "# kwargs.update(transform=ax2.transAxes)  # switch to the bottom axes\n",
    "# ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal\n",
    "# ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal\n",
    "d = .25  # proportion of vertical to horizontal extent of the slanted line\n",
    "kwargs = dict(marker=[(-1, -d), (1, d)], markersize=12,\n",
    "              linestyle=\"none\", color='k', mec='k', mew=1, clip_on=False)\n",
    "ax.plot([0, 1], [0, 0], transform=ax.transAxes, **kwargs)\n",
    "ax2.plot([0, 1], [1, 1], transform=ax2.transAxes, **kwargs)\n",
    "\n",
    "# What's cool about this is that now if we vary the distance between\n",
    "# ax and ax2 via f.subplots_adjust(hspace=...) or plt.subplot_tool(),\n",
    "# the diagonal lines will move accordingly, and stay right at the tips\n",
    "# of the spines they are 'breaking'\n",
    "\n",
    "# --------------------------------------------------------------------\n",
    "# Format with 2 decimal places\n",
    "ax.yaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "ax2.yaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "ax2.xaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "# ----------------------------------------------------------------------\n",
    "ax2.set_xlabel('Time (s)', fontsize=30)\n",
    "ax.set_ylabel('RMSE', fontsize=30)\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "ax2.tick_params(axis='both', labelsize=30)\n",
    "ax.yaxis.set_label_coords(-0.34, 0.22)\n",
    "\n",
    "\n",
    "# ax.legend()\n",
    "start, end = ax.get_xlim()\n",
    "y_start, y_end = ax2.get_ylim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 200000))\n",
    "ax2.yaxis.set_ticks(np.arange(y_start, y_end, 10000))\n",
    "\n",
    "fill_y_ax2 = np.linspace(4e3,1.8e4,50)\n",
    "ax2.fill_betweenx(fill_y_ax2, x1=15000, x2=83000, alpha=fill_between_alpha,color='C1')\n",
    "fill_y_ax1 = np.linspace(1e10, 6e11, 50)\n",
    "ax.fill_betweenx(fill_y_ax1, x1=15000, x2=83000, alpha=fill_between_alpha, color='C1')\n",
    "fill_y_ax2 = np.linspace(4e3,1.8e4,50)\n",
    "ax2.fill_betweenx(fill_y_ax2, x1=83000, x2=240000, alpha=fill_between_alpha,color='C2')\n",
    "fill_y_ax1 = np.linspace(1e10, 6e11, 50)\n",
    "ax.fill_betweenx(fill_y_ax1, x1=83000, x2=240000, alpha=fill_between_alpha, color='C2')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('1-hidden-retweet-rmse.pdf',  **savefigarg)\n",
    "plt.savefig('1-hidden-retweet-rmse.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('1-hidden-retweet-rmse.png').convert('CMYK').save('1-hidden-retweet-rmse-cmyk.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x478.8 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "posterior_x = np.array([20, 40, 80, 160, 320, 640, 1280]) * 1.739e-3 * 216465\n",
    "posterior_y = np.array([0.4487, 0.4858, 0.5221, 0.5480, 0.5650, 0.5782, 0.5866])\n",
    "\n",
    "nsp_x = np.array([200, 400, 500, 600, 700, 800, 1600, 3200]) * 3.749e-4 * 216465\n",
    "nsp_y = np.array([0.5100, 0.5134, 0.5144, 0.5144, 0.5155, 0.5147, 0.5170, 0.5167])\n",
    "\n",
    "attn_x = np.array([200, 400, 800, 1600, 3200]) * 4.881e-4 * 216465\n",
    "attn_y = np.array([0.5304, 0.5359, 0.5410, 0.5427, 0.5442])\n",
    "\n",
    "f, ax = plt.subplots()\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "# plot the same data on both axes\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\", ls='-', lw=line_width)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\", ls='--', lw=line_width)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\", ls=\":\", lw=line_width)\n",
    "# ax.axhline(y=0.6, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"SOTA\")\n",
    "ax.axhline(y=0.61, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"THP\", lw=line_width)\n",
    "ax.axhline(y=0.45, xmin=0.05, color='C4', ls=(0, (3,1,1,1,1,1)), label=\"SAHP\", lw=line_width)\n",
    "ax.axhline(y=0.49, xmin=0.05, color='C5', ls=(0, (3,5,1,5,1,5)), label=\"NHP\", lw=line_width)\n",
    "ax.axhline(y=0.36, xmin=0.05, color='C6', ls=(0, (5,10)), label=\"MTPP\", lw=line_width)\n",
    "\n",
    "marker_style_id = 0\n",
    "ax.plot(posterior_x, posterior_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(nsp_x, nsp_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(attn_x, attn_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax_xlim = ax.get_xlim()\n",
    "ax.plot(np.arange(5) * (ax_xlim[1]-0.05)/4, [0.61] * 5, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 20000, [0.45] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 40000, [0.49] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 60000, [0.36] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "# --------------------------------------------------------------------\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))\n",
    "ax.xaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "# ----------------------------------------------------------------------\n",
    "\n",
    "# ----------------------------------------------------------------------\n",
    "ax.set_ylabel('Accuracy', fontsize=30)\n",
    "ax.set_xlabel('Time (s)', fontsize=30)\n",
    "# ax.legend()\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 200000))\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "\n",
    "ax.fill_betweenx(y=np.linspace(0.2,0.65,50),x1=18000,x2=47000,color='C2',alpha=fill_between_alpha)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('1-hidden-retweet-accuracy.pdf',  **savefigarg)\n",
    "plt.savefig('1-hidden-retweet-accuracy.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('1-hidden-retweet-accuracy.png').convert('CMYK').save('1-hidden-retweet-accuracy-cmyk.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x478.8 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "posterior_x = np.array([6036.62, 11562.43, 24224.28, 60607.29, 102441.76, 251454.44, 417333])\n",
    "posterior_y = np.array([1.224e11, 9.249e10, 6.207e10, 3.281e10, 1.154e10, 1.195e4, 1.189e4])\n",
    "\n",
    "nsp_x = np.array([7206.49, 17253.27, 11333.49, 26719.02, 45204.21, 91013.17])\n",
    "nsp_y = np.array([7.588e10, 4.324e10, 2.115e10, 6.640e9, 9.416e3, 9.419e3])\n",
    "\n",
    "attn_x = np.array([10216.03, 22349.39, 40545.07, 127675.10, 172251.86, 343165])\n",
    "attn_y = np.array([2.672e10, 1.055e10, 4.792e9, 6.294e3, 6.2803e3, 6.287e3])\n",
    "\n",
    "# If we were to simply plot pts, we'd lose most of the interesting\n",
    "# details due to the outliers. So let's 'break' or 'cut-out' the y-axis\n",
    "# into two portions - use the top (ax) for the outliers, and the bottom\n",
    "# (ax2) for the details of the majority of our data\n",
    "f, (ax, ax2) = plt.subplots(2, 1, sharex=True, gridspec_kw={'height_ratios': [3, 1]})\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "# plot the same data on both axes\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\",ls='-', lw=line_width)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\",ls='--', lw=line_width)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\",ls=\":\", lw=line_width)\n",
    "ax.axhline(y=15630.7, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"THP\", lw=line_width)\n",
    "ax.axhline(y=16666.0, xmin=0.05, color='C4', ls=(0, (3,1,1,1,1,1)), label=\"SAHP\", lw=line_width)\n",
    "ax.axhline(y=16644.7, xmin=0.05, color='C5', ls=(0, (3,5,1,5,1,5)), label=\"NHP\", lw=line_width)\n",
    "ax.axhline(y=1.66404e4, xmin=0.05, color='C6', ls=(0, (5,10)), label=\"MTPP\", lw=line_width)\n",
    "# ax.axhline(y=16645, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"SOTA\")\n",
    "\n",
    "ax2.plot(posterior_x, posterior_y, ls='-', lw=line_width)\n",
    "ax2.plot(nsp_x, nsp_y, ls='--', lw=line_width)\n",
    "ax2.plot(attn_x, attn_y, ls=':', lw=line_width)\n",
    "ax2.axhline(y=15630.7, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), lw=line_width)\n",
    "ax2.axhline(y=16666.0, xmin=0.05, color='C4', ls=(0, (3,1,1,1,1,1)), lw=line_width)\n",
    "ax2.axhline(y=16644.7, xmin=0.05, color='C5', ls=(0, (3,5,1,5,1,5)), lw=line_width)\n",
    "ax2.axhline(y=1.66404e4, xmin=0.05, color='C6', ls=(0, (5,10)), lw=line_width)\n",
    "# ax2.axhline(y=16645, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)))\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "ax.set_ylim(3e9,1.5e11)  # outliers only\n",
    "ax2.set_ylim(5e3, 1.8e4)  # most of the data\n",
    "\n",
    "marker_style_id = 0\n",
    "ax.plot(np.ma.masked_where((3e9>posterior_y) | (posterior_y>1.5e11), posterior_x), \n",
    "        np.ma.masked_where((3e9>posterior_y) | (posterior_y>1.5e11), posterior_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "ax2.plot(np.ma.masked_where((5e3>posterior_y) | (posterior_y>1.8e4), posterior_x), \n",
    "        np.ma.masked_where((5e3>posterior_y) | (posterior_y>1.8e4), posterior_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax.plot(np.ma.masked_where((3e9>nsp_y) | (nsp_y>1.5e11), nsp_x), \n",
    "        np.ma.masked_where((3e9>nsp_y) | (nsp_y>1.5e11), nsp_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "ax2.plot(np.ma.masked_where((5e3>nsp_y) | (nsp_y>1.8e4), nsp_x), \n",
    "        np.ma.masked_where((5e3>nsp_y) | (nsp_y>1.8e4), nsp_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax.plot(np.ma.masked_where((3e9>attn_y) | (attn_y>1.5e11), attn_x), \n",
    "        np.ma.masked_where((3e9>attn_y) | (attn_y>1.5e11), attn_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "ax2.plot(np.ma.masked_where((5e3>attn_y) | (attn_y>1.8e4), attn_x), \n",
    "        np.ma.masked_where((5e3>attn_y) | (attn_y>1.8e4), attn_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax2_xlim = ax2.get_xlim()\n",
    "ax2.plot(np.arange(5) * (ax2_xlim[1]-0.05)/4, [15630.7] * 5, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax2.plot(np.arange(4) * (ax2_xlim[1]-0.05)/4 + 20000, [16666.0] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax2.plot(np.arange(4) * (ax2_xlim[1]-0.05)/4 + 40000, [16644.7] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax2.plot(np.arange(4) * (ax2_xlim[1]-0.05)/4 + 60000, [1.66404e4] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "\n",
    "\n",
    "# hide the spines between ax and ax2\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax.tick_params(\n",
    "    axis='x',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=False,      # ticks along the bottom edge are off\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    labelbottom=False) # labels along the bottom edge are off\n",
    "ax2.spines['top'].set_visible(False)\n",
    "# ax.xaxis.tick_top()\n",
    "ax.tick_params(labeltop=False)  # don't put tick labels at the top\n",
    "ax2.xaxis.tick_bottom()\n",
    "\n",
    "# This looks pretty good, and was fairly painless, but you can get that\n",
    "# cut-out diagonal lines look with just a bit more work. The important\n",
    "# thing to know here is that in axes coordinates, which are always\n",
    "# between 0-1, spine endpoints are at these locations (0, 0), (0, 1),\n",
    "# (1, 0), and (1, 1).  Thus, we just need to put the diagonals in the\n",
    "# appropriate corners of each of our axes, and so long as we use the\n",
    "# right transform and disable clipping.\n",
    "\n",
    "# d = .015  # how big to make the diagonal lines in axes coordinates\n",
    "# # arguments to pass to plot, just so we don't keep repeating them\n",
    "# kwargs = dict(transform=ax.transAxes, color='k', clip_on=False)\n",
    "# ax.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal\n",
    "# ax.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal\n",
    "# \n",
    "# kwargs.update(transform=ax2.transAxes)  # switch to the bottom axes\n",
    "# ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal\n",
    "# ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal\n",
    "d = .25  # proportion of vertical to horizontal extent of the slanted line\n",
    "kwargs = dict(marker=[(-1, -d), (1, d)], markersize=12,\n",
    "              linestyle=\"none\", color='k', mec='k', mew=1, clip_on=False)\n",
    "ax.plot([0, 1], [0, 0], transform=ax.transAxes, **kwargs)\n",
    "ax2.plot([0, 1], [1, 1], transform=ax2.transAxes, **kwargs)\n",
    "\n",
    "# What's cool about this is that now if we vary the distance between\n",
    "# ax and ax2 via f.subplots_adjust(hspace=...) or plt.subplot_tool(),\n",
    "# the diagonal lines will move accordingly, and stay right at the tips\n",
    "# of the spines they are 'breaking'\n",
    "\n",
    "# --------------------------------------------------------------------\n",
    "# Format with 2 decimal places\n",
    "ax.yaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "ax2.yaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "ax2.xaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "# ----------------------------------------------------------------------\n",
    "ax2.set_xlabel('Time (s)', fontsize=30)\n",
    "ax.set_ylabel('RMSE', fontsize=30)\n",
    "ax.yaxis.set_label_coords(-0.34, 0.22)\n",
    "# ax.legend()\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 200000))\n",
    "ax2.yaxis.set_ticks(np.arange(ax2.get_ylim()[0], ax2.get_ylim()[1], 10000))\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "ax2.tick_params(axis='both', labelsize=30)\n",
    "\n",
    "fill_y_ax2 = np.linspace(5e3,1.8e4,50)\n",
    "ax2.fill_betweenx(fill_y_ax2, x1=7206, x2=91000, alpha=fill_between_alpha,color='C1')\n",
    "fill_y_ax1 = np.linspace(4e9, 1.5e11, 50)\n",
    "ax.fill_betweenx(fill_y_ax1, x1=7206, x2=91000, alpha=fill_between_alpha, color='C1')\n",
    "fill_y_ax2 = np.linspace(5e3,1.8e4,50)\n",
    "ax2.fill_betweenx(fill_y_ax2, x1=128013, x2=340000, alpha=fill_between_alpha,color='C2')\n",
    "fill_y_ax1 = np.linspace(4e9, 1.5e11, 50)\n",
    "ax.fill_betweenx(fill_y_ax1, x1=128013, x2=340000, alpha=fill_between_alpha, color='C2')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('2-hidden-retweet-rmse.pdf',  **savefigarg)\n",
    "plt.savefig('2-hidden-retweet-rmse.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('2-hidden-retweet-rmse.png').convert('CMYK').save('2-hidden-retweet-rmse-cmyk.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAc4AAAHACAYAAAAr7IjAAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAABa+ElEQVR4nO3dd5xkVZn/8c/TuSdnBiaShzQwMDILggIiQYkKgrhKxoQrbvqtAQQW1w244i4iQSQpLEFAQQEJgivDAjMEGYZhSJNhhsmpw3T38/vj3Oq+VV3pVldPp++bV1H33jr3nlPT1f3UOfcEc3dERESkOBU9XQAREZG+RIFTREQkAQVOERGRBBQ4RUREElDgFBERSUCBU0REJIGqni6AlMeYMWN86tSpPV0MEZE+Ze7cuavdfWyScxQ4+4mpU6cyZ86cni6GiEifYmaLk56jploREZEEFDhFREQSUOAUERFJQIFTREQkgT7ZOcjMDPgc8EXgAGAssBaYD9wF3OruLWXO89PAF4CPADsCNcBGYCHwNHCzu79T5LWqgXOAM4G9gVHAh8DLwC+Be1yz74tIP7dqUyNvvL+JJWu20NTSRm1VBZNHD2avHYcybmhdTxcvJ+trf5/NbCRwH3BUnmQvAae6+5Iy5DcGuBc4okDSZuBSd//3AtebCtwPzMiT7AngdHdfX2w5Z86c6epVKyK9XVNLK4+9vpL75i5jwfsbc6abtuMwTjtoIsfuswO1VZXdVh4zm+vuMxOd05cCp5nVEILK4dGhpcCNwNvAROA8YK/otfnAIe6e+ydTOL8q4Dkg9Y/aCNwBvAKsAyYBJwKHxU77urtfl+N6I6LrTYsOvQH8AlgG7AZcFF0T4I/AMcXWnBU4RaS3e3Xpeq58eD5L124t+pxJowZx2Ql7s/+kEd1SpoEQOL8JXBPtvgQc7e7rYq/XAQ8Cx0aHrnb3f+hCfl8Ebo92lwKHu3unMT9mdiEhgAOsBnbMFvDM7MfAJdHuo4RacWPs9VGELwap2ujF7v7TYsqqwCkivdmdzy/hJ08upJSQYwbf/MQenDVrctnL1a8DZ1T7W0G4n+nAfu7+epZ044B3gcFAEzDB3deUmOcvCfc1IU9NMko7Bzgo2p3u7q9lKddSwr3RLcAu7r4qy3X2Bf4CGLAyKn9robIqcMpA0Vfviw1kdz6/hGueWNjpuBnsu9Nw9hw/lOH11Wxo2MabH2xi3ooNWQPsJUeXP3iWEjj7UuegowhBE+DJbEETwN1Xmdn/AOcDtcDJhObQUoyLbb9VIO1COgLn4Cyvn0IImgB3ZQuaAO4+z8yeAj4B7AB8HHiq2AKL9Ee97b6YFO/Vpev5yZOdg+YpMyZw9qFTmTCivtNry9c3cNvsRTz48vK04z95ciH7ThjG9Ikjuqu4RelLw1GOiW0/WiBt/PXjupDnytj27gXSpl5vJQTRTD1RfpE+79Wl6znrpue56uH5eYMmwIL3N3LVw/M566bneXXp+u1TQMmpqaWVKx+en1Z7rK+p5JozDuA7n9ora9AEmDCinu98ai+uOeMA6ms6vgC5w5UPzaeppWAjXLfqS4Fz39j23AJp422W++ZMVdhvYtv/ZGZTsiUyswvo6EB0h7uvzZKsJ8ov0qfd+fwSLrpjTqLOJABL127lojvmcOfzXe5YL13w2OsrO/3sfnjqfhy625iizj90tzH88NT90o4tWbuVx15fmeOM7aMvNdXuEdteVCDtMkLNrxLY3cysxHGRvwYeAE4l9HZdYGa3k96r9iQ6etU+AHwj8yJmVgHsGu22RuXLJ94BaY+cqUT6sa7eF3On/fzu6FQihd03N/1P3SkzJuQNmu5OS5tTXdlRpzt0tzGcMmNCWrPtfXOXcdL+O5W/wEXqS4FzRGx7db6E7t5iZhuBkYT3OBjYnDRDd3czOx24khAQhxKGjGR6CbgM+H2OAD2Ejn/r9UUMMYl3ZhqRqNBSFuqA0rP6432xvqqltY3GljYat7VGj87bDan9ljaatrXS0NzKmi1NzFm0FndwHHd4ffkGvvDz/6OhOTq3pZWmbW0d529rZeSgGuZe+sm0MnzpkCn85pXl7V+MFry/kVWbGnvsd7EvBc4hse3GnKk6NBACJ4SAlzhwArh7q5n9B2Fmoh8QOhxlOhD4J0ItdHaW10spe8rQXInM7CKiQD55cpm/Uc97ABqytTgnVD8K9j2169fZDtQBpXfIdV+sUBNf6r7YEXuM5dsPvEZDc7gPlrov9qsLZ/WLn1dbm9OUCmQtrWlBqHNw6whKTVFga4wCW3owjJ3T0kpDc1uUvpVtreUbefHsO4UHODRu63z/cuLIQeyz03DmLd/QfmzB+5sUOHsrMzsO+B9gOGFqvR8CzxOC22TgdOC7hObaJ83sTHf/TfarAWEoTSFFfVLd/Uai8aMzZ84s77iihrUwrAxNIRtXdP0a20GSgdmpDii3zV7UrQOzB6py3Re75O5X2o+l7ot1R/Oeu9Pc2pa1JtZRG2ujKQps6UGrc/DqVHvLuGZTS1vZ30Nv0rCtFXcnzKzaYdr4oWmBc/GaLXQMtNi++lLg3ExHDbKOwjXIeFvOplIyjILm7widqO4DznD3+Kf2beCHZvYk8KeoXHeY2R7u/kFG2bOVK5dBXS27FK/UgdmpDijdNTB7oEp6Xyybg3cexaf225GH/7Ki/ed667PvsePwuk5NjE2dmhxz1d5aadgW1cSiwBaCYGtJg/oluzaHba1OTVV64BxWX52235NfIPpS4FxPR+AcTZ7AGU2WMCzabSFMOFCKHxGCZhvwzYyg2c7dXzCzW4EvE5pWzwH+NZZkc1SOKmCEmVUWmNRgdGx7fYlllyKoA0rPcg/NjpsaW9jS1MLStVt5bdl62qL7YjjUVlXw48cXsqWphS3NLWxuamVLUwubm1rY2tyS1iyZCnAtbZ0j2ZotzZx+/XM98C4liaoKo7GllZqq9EEfGxu2pe3XVvXcoJC+FDgXAjtH21NJ73maaSKhRy3AW6X0qDWznQkrlwDMd/dCbY5PEAInwMHxF9y9zczeAfaMyjWR/OWPD3vJNiZUykAdUErT2uZsbgqBLhXANrdvdwS1LbFjm5u2saWptdN5W5pbac0S5OL++6m3t9M7k2zMoK6qkvqaSuqqKqirrqS2upL66rAdHrHtqrD/wYZG/jB/JQZgMHnUIC45eo+OtFWV1NdUUFuVfo14j9q4BR+kN75NGZ1tnpntoy8Fznl0zEE7E3gmT9r49EnzSswvfjOkmIniN8S2s/1E5xECJ4Ty5Quc5Si/5DGQOqBk1urag1es9ralqaX99cxaXWaAbNzWv++x9QW1VRVpwaY+CmapwFafGczi+1UVIQhWV0ZBK35O5nkV1FRWdLrfWIxVmxr589sdAyBWb25i752G5Zz0IJ9l67by+ooNacem7Ziz32S360uB8zHg76LtYwnNqLnEZ9spNEtPLvFgOSlnqg7xWmK2rmOPAZ+Nto8ljBHNpRzllzx6eweU7V2rk66prrRQ06qJAk9VtiCUHrTqqiqimltlliAYr5WlX7O2qoKKiuSBbHsbN7SOaTsOa++h7g63zV7Edz61V4EzO7v9ucVpX3Kn7TisR4eF9aXA+UfCYs9jgaPNbJ88k7yfGe02kj77TxJvR+fXAZPM7FB3zzbUJOXM2Ha22dYfBK4lzFf7eTP7Xo5J3vehY63RD8hfs5YSlaMDSubAbCfcM50+YbhqdT2swqC+upK2qLZtZhiw44g6Jo8a1BHkquLBraI9iNXGg1zWIJheS6vsA4GsJ5x20ESuenh++/6DLy/niD3GJvpdm/326k63Rk47aGLZyliKPhM4o0kNfkBYVsyA280s27Jit9HRVHptrpVRos48Z0e7V7j75Rn5NZjZb4AzokO3mdknsi2ObWbfIUzKDmFFlnuylP9DM7uOsKzYEOBWM/tMxrJiIwnrfaZ+C68qZmUUSWbVpsa0cZpmcPahUzulm7d8A8+9s4Z1W5tz1uo2NGzjw01N7eOHPtzUxBFXP71d3kd/UVNVwZDaKgbXVuIOKzc2YhhmMHpwDcftuyNDaisZXFvF4NqqKG14HlRT2RHcajpqadWVhplx3q0vpg1h+MEp+/GxPXpmCMNAdOw+O3Db7EVprTvffuC1olt3Zr+9mm8/kLbQFJNHDeLYfXYoe1mT6DOBM/IzQnPn4YRJB141sxvoWMj6fNIXsr6qi/l9B/gkMIqw0PS8aKmx/yN9HOes2DlXuHuuKfWuIDTDTgOOB14ys58Dy6Prf5mOZuGn6VjjU8rojffTOxnsu9Pw9vsurW3O4/M/4Of/+x5zFq/LdvqAZwaDa0KgG1xbxdAokHUEtXB8SE10rC4e7KIAWNNxLN57ctWmRk74rz+377e6c/7hO/eL+2IDUW1VJZedsDcX3TGnvam1obmVS+5+JW8nvGXrtnL7c4s71TTN4LIT9+7xfgR9KnC6e7OZnUwYU3kUIchkC44vERaJ3pDltST5vWtmnyRMgLA7YajJV6NHphbgcnf/YZ7rrTez44H7CYtV70X2e7VPAKe7+7Ysr0kXLVmTPjppz/FD2dLUwr1zlvKLZxexJOGE4n1BTWUFQ+qioFaTXmsbXFvJkNrqrLW68FpV+2NwbRX11ZXddo+tP98XG6j2nzSCb35ij07Dvh58eTm/eWU5++w0nGnjhzKsvpqNDdtY8MEmXs+zHmdv6LnepwIngLuvM7Ojgc8BXyQEoDGE6e5eJwS5W4qYD7bY/F4ys+lRfqdE+Y0j3KvcQFin82ngJnd/t4jrLTKzWYSxnmcC+xDGp64GXiY01d5T4qT0UoT4wOk2d+YuWcchP3ySjY1l+ciURWatbkiqllaXo1YX1eyKqdX1dv31vthAlhrjnDnRiHu4JRJvTs/GLATNzx/cO8ZK97nACWHydeDu6FHqNc4hBK9i0jYCt0ePLotqkjdFDymg3BOu11ZV0NLmbG1qobGljdWbyzAnb8QMhtdVM354Xada3eCMmltmrS7+enfW6nq7/npfbKA7a9Zk9p0wjCsfmp+oVWfyqEFcduLevaKmmdInA6f0f90x4Xpbm/PUglX86vnFrN3SXFQ5po0fynH7jmdYXXVaoBsa1e4G11TxnQde483Y4OyrT99fHVC6oL/eFxOYPnEEv7pwVp9fTEGBU3qdck+43tDcyn0vLeOWP7/Hu6uLm33xiD3HcuHhu3DorqPzDv5etm4rC1emdzZSB5Su64/3xSSorarkpP134qT9d4p6uG9icaw1acrowUzr5cv3KXBKr1LOCddXbWzk9ucW88vnF7N+a+F+VjVVFXz2wAmc99Gd2X2H4oKfOqB0n/52X0w6Gze0Lvp96VstNAqc0muUa8L19zc08P6GRn77ygqaWwtPJGAGg6orufr0/Tl+vx2LLq86oHS//nRfTPoPBU7pFcox4XpzSxtbm1uLnhS8rrqC6sowaN6Af310AcPrq9UBpZfpL/fFpP9Q4JQe15UJ1//2k3vQ1ubc9tyioleqP3z3MZx/2M6MqK/my7+cqw4ofUB/uC8m/YcCp/S4UiZcX725iTueW8wv/28xa4roIVtdaZx8wATOP2xn9tpxWPtxdUDpe/rqfTHpPxQ4pcclmXD9rZWbuPnP73H/y8tpLmIF+BGDqvnrWVP40iFTGDesc21EHVBEJCkFTulRxU64/uKitVz71Ns8s/DDoq5bWWEMqqnkt18/jMmjB+VNqw4oIpKEAqf0qHwTrqfc8Mw7/PCRBUVdb8SgatzD7EAAi9ZsKRg4QR1QRKR4CpzSo7JNuB73y/9bXDBoVlUYJ0zfkfMP24VH5r2f1vS7eM0Wir0Xpg4oIlIMBU7pUU0Z9ymH11e3b//mleVc+pt5Oc8dVlfFWbOmcPahU9hxeKilPvvO6rzXL5Y6oIhILgqc0qNqM1bt2NAQZvh5asFK/u6eV7P2YJ08ahDnfXQqp8+cxODa9I/wxob0GYIyry8i0lUKnNKjJo8enLb/5gebeP7dNXz1ly/R0tY5ap46YwJXn74/lTlWDlnwQfo90ykZ1xcR6Sp9HZcetVfGhOgvL13Pebe+mLWJ9ei9duDfT5ueM2guW7eV11ekDx/RhOsiUm4KnNKjxg2tY1o0IUFrm7NuazNbmls7pTtkl9Fce9YMqitzf2Q14bqIbA8KnNLjTjtoIq0egma2e5rTJw7nprNnUlede+iHJlwXke1FgVN63MwpI9nc2EKWW5rsPm4It557MENqc9+O14TrIrI9qXOQ9KgNDdu44LY5We9pVhgcvPMoGrZ1broFTbguIj1DgVPSXb1neN62FSryBJ5TfgYPfrXw9dpa4SPnd74+4EDr1mZuaW2D2vTTDmm+jpGDanh8/kqeeGNl+SZcj+Wf19+/WVw6ERlwFDglv4b12Y8/+NX01+pHJLqsA+sbmtmWY6HpEYNq2nvPasJ1EelNFDglvRa2ZVV4bq/Kxat02YeBJOWEiQqyrW5iGEPrqthlxGBNuC4ivZICp2xXDmxq3EZjS/b7lsMHVVNbWaEJ10Wk11LglAJStcwsNxMznfKz8Jzn3ufmppa0zj6zmq4D4PnarzG8PgRN2I4TrqfuZRZ771NEBjwFTkkm4b3MuJ89/Q6faW7J+tqwumrqctQYNeG6iPQmGscpnQ0eB7XlnaruV88v5t8ezb482Pc+vRf1eSY3EBHpTVTjHIgymyVTHYKy8vTt9p60nv5Kw3oa7/0KlRVQ07whrRuRXz6SM905M2PICcDFR+7GBYfvAs8XKGNcoaEi5Wh27Ur+ItKvKXAKeEbv1i2rol61ne9r5rrTaTi1LRvaU8XTZZsRCMLwkb87Zo+EhRUR6VkKnANFtiEnCXnq/8WOUPFUEu+cNNqxXxwXAvfWNYULMGh0nrwcbj4mbBdzrZQnroCjv198ehEZ8BQ4pSjZZugJL5A9eHp80zAcy5Zu6f91vXApy15Ifs6at8qXv4gMCAqcApbRR2zwOGjaBNu2AOlBczXDARhFGFtpFmqUITgGbRmR9JCmawG4pOrXnFX1VPnLXw757ltqqIqIxKhXrXT2929CayMQgmYb1v5I2UoYP1lRVYthVNSPoKJ+BF47POdlf9LyGba5es+KSN+mGudANXhcx3bmPc+r9wQMd1jHEFqpbK9hjmIjFfFm15YQYGlYT2vdcNY1weiMdt3nai9u3zZCMM7abNuTVKsUkSIpcEpnW1a197QdTmiurYjdtMwW9BzHGjcwMt8EQ5a6JRq7wLm/B6uEu87sernP+0N4TnKtoy7rer45tLa1ctNrN+HRFwkz48L9LqQy36oz/SBv6V762fY8Bc6BKl7LzByOErvnWZExACV70Iye8ww7caAVuHnEsPb+RAZcOGlW+IWvrElW/myZTJ4VtpNca2z3DYdZsHYB97x5T9qxwycezj6j9+m2PHtD3tK99LPteQqckpWHRtX0g7Gg2QrcNGIYqZBb4XDe+k10+s5r4Ruxu7Ogppp7hw5Je/nwdQv67S/88x9kzuoAL7z/wnZ5vz2Zt3Qv/Wx7ngLnQBS/vwm5a5/W0UO2Igqlqei5oKaae9KCoLHP1ir2aG5jDGEihAqLUn9/HRfe+iIvb7if4fw2pLbQYJvzF74rs/OUo4dsGWYHeuH9zsNjnv/gec7d99wuX7s35y3dSz/bnqdetRICaephFTB4HJurhnH9iOFcP2IY148Yxg0jhhFfCOz5+vRVSdowzqs+nVlN17Ga4bTUDsfqR7TPeTtt/FDa6t7ulHW2b8/9wdrGtSxct7DT8YVrF7KucV2/zVu6l362vYNqnANFwlrYm9WV3Du0PnbEOXxrI/tUDgbghcH1ZM58UDX4HVrXfZzhNVBbmf5adc1W2qpXxFp/w53O1C/8yMRvqHd78YMX8752zNRj+mXe0r30s+0dzHNOCSN9ycyZM33OnDmlnZw5Hd/gcdxQ3crdQ2qI3+f84sbNnNtcyVozThszKK03UKpJ95cfbGFi/OtYWyt8eylff/AW/rT254z29UBHUy3AP21u4ZjmjM9hd02kXsam2qUbl3L2o2d3sUDpbjvuNiYNm9Sr85bupZ/t9mVmc919ZpJzVOOUrObWdf5oPF9Xy7kbVvPioHpgUKfXW4HP7TSYuszvYvccxfqtzTnz+tchVfxr5sF7jgJ69y/8syueLfs1Z6+YzRnDzujVeUv30s+291PglE7WNqzmzZE7sL4y/Rb4c/WVHDFpJyrIPkXtNoMGM7ZkvOANa6L1Uga3Hyt2/oPu+IX39tVbOv5fgaWPL82wausqPmz4kLa2Ntpoo83b+OPSP+bNp83b2Na2jbH1Y3GcD7d+SIVVUJNnuMyzK55la8tW2ryt/VFhFVw4/cK0dLNXzE7b39qylda21rRjg6oHsfuI3XGc9za81ymvptYmmlqb2vdvfO1GxtSP4RNTPpGzfAvWLuC6V67rWP/GYc9Re3LxjItznrOtbRsXP3kx7k7qvyqr4vpPXp/zHIB/fu6feWt9mEs41TJ26SGXssfI3EOI7lpwFw++/SDxlrQzp53JZ3b/TM5zXl71MpfPvjx6O467M2PcDK786JW531PrNk588MT2fBynqqKK33/m93nf09ef/DrzVs9Le08//cRP2W/sfu1pMn+2W7ZtoaGloX3fcQZXD2bf0fvm/Nlmmr1iNmdMU+AsFwVO6eTFulqac0zts82gNkfrfq5z2v/IWgs4TGlpo6qigvdi90E9Fs4ANjSuo6qiKu8vfGNLI8f9+rgQYGijra2N6spqnjnjmbzvb33Tera1taQdG1k7guqK6pzn/PKNX3LLvFsyzhlJVUXuX6GWthY2Nm9kY/PG9mPVFdV5A+e7G97tFJCrK6rTAue21m2d/lg2tTbRkvGejph0RPsf//966b94bNFjncoXD5yrtq5i4bqFeQPn2oa1ncrXGE3PmJN3DgZVVvhPz5vr3uTVD19NO7Ylmj85l1VbVzF/zfy0Y6sbVuc9p2FbA+9ueDft2PjB4wuWb/nm5Wn7xbynDU0bWNu4Nu1Yi3f83LL9bCFzoT7YfcTu/Pcn/hvI/rPN9O6Gd9nWuo3qytyfcSmeetUOUEs3LuWoe44Kj1HVHY9JE/i30aNorugcBB3YXFHBmsoK1lQYqysrWFcRHqsrK2ipqACroM2s/dEaTd0HgLWwvuEITjz4d1x77hyO3feLMGQcDBnHtvqRrKmsbH+0eAut3tr+C59NhVWwpnEN65rWsaFpA5u2bUoLUln9/ZtcPOOTfGLyhLTH6+fcH+5rph4ZKq3zrCyn7HYKM8bNyJpNfVU9fzvzbzsd33v03tRX1Wc5A2aMm8HPjv5Zp+OZ/RCqK6u56ZibcuadctZeZ1FfVU99VT3/7+D/xy3H3ZIz75SKzAn/M+WYNars50DWFoBCfTJKOac3vadif7aHTTis6J/tjHEzuOmYmxQ0y0iBc4DKdx8lNctParvjUUEbFbiF57a2Gppbh9LcOhTaqqm1GqpjASb8PYj9oWgZxq6VZ3DiflOK+oUfWjM07y98tj/ybZmzIGWRLQi2emuWlPnzGlQ9iKs/fjWXHHRJp/fQ0NLASytf6nTOmoY1ac1uEILstw76Fld//Gp2GrxTp3Pa6Pyexg8en5Z3tj/Imf8Wj773aKe8k8rXnF3OcyB0IMtUTHBKek7W8hWMm6WVrZj3lPmzzSbznGw/2/jnqpgatBRPgXOASms6i2p9qYcNGcfwqkGh6dIqaPOqEDCJAqiDtwzC2+pITZ5X4XUcMHQS42qGUU0V7qlJ9QL3Sqoap/P9E6dTW9URuNp/4bP87dpl+C55f+GzBcA2bytYwygl4OY6x8w4adeTuPnYm5k+dnra65lNhhCaieOmj53OzcfezIm7noiZJSpbPO/B1YM7vZ55XmZz6bhBGRNhUFpgKu2U0mpnBc8pYfWAks4p9ctAkefFf7bZfk6ZMn+2mZ8rKS/d4xyAct1Hiau0Ck4bN4vH185jZWMj0BbuURL9nazYBm217ekrDF7euIK2tkq2tdXjtGIVTWBt0FYDXsOO4z5k+sQRaflk/sLHFQpmuf4gpK8O2tmgqkEMrh5MBRVUVFRQaZUFmyjHDRrHXqP2osIq2h87DNqh/fXxg8czfex0/vLhX9qP7TJiF2ora9nQtAEMRteNpsVbWLllZXua/cfun/blwMw4Z59zQhClIy93z/l+xw8ez2ETDuPppU+3H9tz1J4sXLeQ378XOqscOO5Adh2xK0s3LW1Pc/iEw/nK/l8J3aKia+8+Yve8/w57jtqTa468JpQ1+jceVTcq7zmVVsn1R1/fcY4VF0C+M+s7bN62uT2tmbHbiN3ynvO5PT7HUZNCj+xUPmPrx+Y9Z/qY6Txw0gPt/waGFdWk/chnHmkvV/t7K+AnR/6k/Z5m6t99aPXQnOnHDx7PibueyF0L7mo/dviEw9lh0A5c8dwVQPafbebnSspL4zj7iaTjOD/Y8gH/8eJ/8PKqlzu9Vl9Vz3XjjmTK2H246r0HuHvlc7Q1j4SKJqwyag7yCry1Y0hKRdNUrGodXhWm22vDobUuSm/UVsPJux/PjHEzeGlVaMI8cNyBvLzqZZ5e+jSO09LWwnFTj+PEXU+k0ioZVD2InYfvnPd9pHqqVlplexAcVDWoR75lf+Xxr6TN6jK4enCnziyZx/YYtUd7UOmreUv30s+2e2kcpxQtdR/loXcf4oZXb0i7P9LQ0sCjGxfy5bH7cODQqdy98jkqatZFza8RrwDbhpnT2jiB6oZpULeE1ihwVmCYhW/mQ+trqK6s4MUPXkyrFT2z9Jn2JkbDqK6oZunmpZ2aPPMZOyh/bWJ7yTYVWrYeoJnH2mdOqit97qSezFu6l362vZPucQ5g+e7Pzd6yBIADh3bU+CrMMYtaKCpasIoW3KuprPmQ1pGP0lb3Tnvayoo2KmrWMbKmjepoPGiSX/i+Jt9UaN15bk/nLd1LP9veSYFT2u/Pxe1aO4qHPpzLDcuf5JBhuzOkso7aimpIq3VWghvVlTC4GgbVNDG8BkbXweDqVpy2kjqb9MVf+Offzz1Z/YxxM/IOL8h3bm/PW7qXfra9k5pqBei8VNGLW5bx9OZFADS1bWNra1Pnzg/WAtQwqApqMzq4Nkez2GzzVmrTX2r/Zc92fxXCL3xfm6y6ubXzlIL1VfV8Zf+vcMIuJwDw8LsPc/2r13caNhCfhKCv5S3dSz/b3kmdg/qJrkzyvrZxLaf99rT0g9u2hiXGgE2tjTS3teBAW8bHpXXzNI6dXMVfoiCbsrGlgW3eSo1VMjS6z1LsL/yhOx3KVYddVdJ76Smtba386o1fcdv823B3DtzhQP5+5t936tkY75RlZpy999l8Ya8vUFnReWhNX8hbupd+tt2vlM5BCpz9RFcC52OLHuPfXvi39IOxwJkKgpmB01trmdjwGR49en8eXv0S1y9/goboG7K709C2jVZvZWjdyAHzC//ah6+xeNNiPr3zp3MPl3Hn4XcfZuqwqWlzlPblvKV76WfbfRQ4B7CuBM4rn7syrbcr0B44ZwzdGXdn9oaFbGltDncsvRJvrQUq2LtuH+79SJhA+4Om9fzH4od5edN7mFVw9o6HM90GsWzSDP3Ci0ivpOEoUpKs91EqqvnKpGM5YcyBAPzmw5e49M1HcGsGryI11c+Y+o55ZMfXjuDq3b/Aw6tfZmr9GPYbMhk2ruCAqGk2FzPjxF1PLN8bEhHpRupVK1xx6BXts9UAHLjDgdw85bOcOPagsOC0GVPsQDYv+hqtW3cnNc2erf8YP94r/d6omXHi2AND0BQR6YdU4xQqKyr50j5fYsa4GR33Ueb8Ii3NsyvAW0bQuPwsqoa9QlvzGI4aO4m6Sn33EpGBRYFT2u03dr+c9xj/vKJ9bTBaNobhJB/dSZNHi8jAo8ApWa1qrOCNTc6SjbCp2XlxZec0h3VeAUtEpN9T4JR2TS2tPPb6Su6bu4wFS0ZDNL1ecxu0ZnS+HlYNk4Y4WdcDExHpxxQ4BYBXl67nyofns3Tt1k6vNWdZ47m5Db7wGFx2sLP/WAVPERk41LNDuPP5JVx0x5ysQROyB86aSli6CS56yrnzTY0FFpGBQ4FzgLvz+SVc88RCMufBMGC/MfDpnaElS1ysiT457nDNywqeIjJwKHAOYK8uXc9PnlzY6fgpMyZw/5FruPnoCg7M0gw7ogYqMg7/5BXnL6sVPEWk/1PgHKCaWlq58uH5aTXN+ppKrjnjAL7zqb2YMKgNgGff7xwMT9kVrvmYUR+7Q+4OVz7vNGX2IhIR6WcUOAeox15f2eme5g9P3Y9DdxvTvu/u/O+Kzud+dCfj0J2MHx6aXu1csgkeW9wtxRUR6TUUOAeo++YuS9s/ZcaEtKAJIRAu35x+XqXBrGiBk0N3Mk7ZNeO6b6vGKSL9mwLnALRqUyML3t/Yvm8GZx86tVO6P2epbe4/BobVdNQ0v7SXEV/0ZMFaWLVVwVNE+i8FzgHojfc3pe3vu9NwJoyo75Qu2/3NzNmCJg4x9hmVfmzBui4XUUSk11LgHICWrNmStr/n+KGd0rjD7Pc7n5ttftppGYFz8cZOSURE+g0FzgGoqaUtbX94fXWnNO83VLC+Kf1YXSXMGNv5evGmW4CmLBMmiIj0FwqcA1BtVfqPfUPDtk5p3t3UeTbGPUZCTWXnGufG5vQm3drKLhZQRKQXU+AcgCaPHpy2/+YHmzqleSdL4NxlWPbrLVibvj8lRzoRkf5AgXMA2mvH9Hua81ZsYPn6hrRj727uXG3cZXjn2uayzc7rGYFz2siul1FEpLdS4ByAxg2tY9qOHdVCd7ht9qK0NNmaancZ3vlat7/habMPTRsF4wZptRQR6b8UOAeo0w6amLb/4MvLmf326vb9dzd3Dpy7ZgTO2SucB9/JuO5uCpoi0r8pcA5Qx+6zA5NGDUo79u0HXmP226tpaG5l+db0ploDdo7du5y9wvn27PROQZOHwrFTuqvEIiK9gwLnAFVbVcllJ+ydNutPQ3Mrl9z9Ct998LVO6XcaAnVVxrLNzr+82MYlf3IaWjpeN4PLZhm1WXrdioj0JwqcA9j+k0bwzU/s0en4E2+s7HSsAjjv8TY++7vOzbMAlxxgTB+joCki/V/nG1kyoJw1azIAP3myYzHr1ixLg61uhKY1nc83C0Hz83sqaIrIwKAap3DWrMnc9KWZTI7ueba0dQ6cVVni4uShcNMnFDRFZGBRjVMAmD5xBL+6cBaPvb6S79z/Wqdp+SpjX7GmjQq9Z4+dgu5pisiAo8Ap7WqrKjlx+o58+9d/6fTaBfvA9DHGtJEapykiA5sCp7RbtamR2W+vYUtz+izt9ZXw9emGmQKmiIgC5wDX1NLKY6+v5L65y1jw/kaaW9s6pdnWBmc/7py2G2qeFZEBL3HgNLPh7r6hOwoj29erS9dz5cPzWbp2a/ux1iwdgyorwkTuV73g3PYGXHYw7D9WwVNEBqZSetWuMLNbzeywspemSBacYWYPm9kyM2sys/fN7Ekzu8DMuqUmbWaVZna6mf2Pmb1tZpvNbKOZvWVmj5jZP5rZ7kVcp9rMLozK+35U/mVm9lD0vro9Kt35/BIuumNOWtAEaMkyFCXeo3bpJrjoKefONzunExEZCEoJMPXAF4EvmtlC4EbgdnfPMsqv/MxsJHAfcFTGS+Ojx1HAV83sVHdfUsZ8ZwA3AzOyvDwU2A04DtgJuCTPdaYC92e5zoTocQJwgZmd7u7ru1rubO58fgnXPLEwS9mgvqaShm3p9zgzlu/EHa55OQTOszQURUQGmFIC5zxg32h7D+Bq4F/M7AHg5+7+VLkKl8nMaoDfAIdHh5YSAvfbwETgPGAv4EDgETM7xN03liHfQ4FHgNRsrS8CDwHvRfuTonw/VeA6I6LrTIsOvQH8AlhGCLwXRdc6GrjfzI5x95YslyrZq0vX85MnOwfNU2ZM4MQ3n6bqhv/q9Nqq+hH8dpfD+OPE9Fj/oydh8L/cwh7rlzHmzGMY+/njylnUHvHhf1/L6p/+NO3YmK9/nbHfuLiHSlQ+2d5bsfrzv0F/fm/F6s//Bt3x3hIHTnefbmYHE/7Ifw4YAtQCZwBnmNl7wE3Are7eee62rvkqHUHzJeBod1+XetHMrgUeBI4F9gYuBf6hKxma2Q7AbwlBsxE4193/J0faSmBcnst9n46g+Shwqrs3xs6/DniCUBs9EvgyUNpvQhZNLa1c+fD8tGXA6msq+eGp+3HobmN4/63HWZ/lvHEN67ng9YeZuXIB/3XAaTRVVgPgwA37ncwPn72+XEUUEen1Spo5yN1fcPcLgB0Jf9xfJCygYcDOwL8AS8zsPjMrSzUkum/53VQRgC/Fg2ZUrkbgS8CW6NA3zGx0F7P+CZC6xjm5gmaUf6u7v5/tNTMbB3wt2t0CnB0PmtH5awnlT4W2S6NgXBaPvb6y0z3NVNAEWL91W97zD1j9Nn/zyn1pxz4YNIrZO+5XriKKiPR6XZpyz923uPtN7j4L2J9QO9pACKDVwKnA78xskZl9z8wmdCG7o4Cx0faT7v56jjKtAlLBrRY4udQMzWwKcHq0+yd3v7vUawGnADXR9l1ROTtx93lAqrl7B+DjXcgzzX1zl6UXaMaE9qAJsG5rc8FrHLD6bY5c9nLasScmzyxPAUVE+oCyzVXr7q+5+zcItdCzgT/RUQudDFwBLDKz35rZiWaWNO9jYtuPFkgbf70rNd6z6fg3+nkXrgM9U/52qzY1suD9jtu9ZnD2oVPT0qzbUjhwApz47rPEuwS9N2xHVntNzvQiIv2JuXffsIJoaMb/I3TaSUlluBy4DrjW3TcXca1HCfcuAY5096fzpJ1KR8edN9x972Qlb7/OE8Anot2JhHucfwN8htAk3UbooPQU8N/u3rnXTce1FgB7Rrs7u/uiPGmPAP4Y7T7i7nk7HQHMnDnT58yZk/P1ZxZ+yD/c+2r7/n4ThnPzOR9JS/Otu1/hgZeXpx27fJZxzt6de86e93gb82L9qK8+3PjYhCw9bDeugI+cX6j4IiI9wszmunuiZrNuWx3FzD4GXAacRQiWqYCZqoVOBH4AvGtmpxRxyfjCkYsKpF0GpMZU7N6FcZGpf8wNwBRCj+LLCL2KBxOGoewNXAzMN7OsHZGi2vWu0W5rVL58Fse2Oy+YWYIla7ak7e85fminNO9+2Pn7yy7Ds19v2qj0/cVd7rssItI3lHWiADMbC5wDXEAYXgG0t+q9Qxg68gTwWeBcQrPuGOA+MzvC3f+c5/IjYtur85XD3VvMbCMwkvAeBwMFa7UZ76UWSIWNVuDh6HrvEoaQvB3tn0xoTq0E/t3Mmt39JxmXG0LHv/X6IoaYxMfEjkhS7lwyVzsZXl+dtu/uvPthenAF2DVH4BxWY3R8F4Km1uzpRET6m7IETjM7FrgQODG6ZipYthCGclzv7k/ETnnZzK4gDC/5N0InnkvpaIrNZkhsuzFnqg4NhMAGoWaYKHDGzgVI1a86DSEBrjezLwOpMRn/bma/dvd4rbKUsqd0rhpGzOwiwrAgJk+enPeCtRmzGGxoSO9B++HmJjY1pcfzukrYcXD2621sTm/iry1b318Rkd6t5KZaM5toZpdF4zZ/T+hBW00ImksIgXCyu5+WETQBcPdt7v5fwDXRoQNKLUs3yfy32QT8deYQEgB3vwH4dbRbQ/hCkEsxN5WLuvHs7je6+0x3nzl27Ni8aSePTo+Ab36wqVOaCw7bmaOmjWPq6EFUmrPzcKjI0cq9YG36/pRhWZOJiPQ7pUzyfjKhdnksIbik/rK2EmbFuQH4vRff6+i56HlM3lShxpiqBdZRuAZZH9vuHCUKyzzn/gLTCt5IaIKGMPPPd2OvxcsaL1cug/KUoyR77ZhecZ23YgPL1zcwYUQozrihdXzvhI4+VM3P38y6mh2zXmvZZuf1jMA5bWTWpCIi/U4pNc4HgOMJ9/QMWAH8M6Gn6Enu/rsEQROgqch062PbeSc1iCZLSNWBWuiYECGJzdG5KS8VSD83tr1rxmvxa40oYlKD+PtbXyBtUcYNrWPajh3VQne4bfainOlrKmCHHAtW3/6Gp80+NG2UFrcWkYGjK71q/0CoYU1x9+9n3NNL4gXC9HKZk7Znig/1mFog7URCYAd4K2EgByA6563YoUJLqcVfT+tS4+5thM5RROWaWOBaU2LbOYe4JHXaQenZPvjycma/nbefVSezVzgPvpN+7LTdFDRFZOAoJXD+O7Cbux/n7g+4e5f6U7r7Ond/xt2fKZB0Xmy70Jib+OvzcqYq7C+x7UJ38eLBMluQ7Ynypzl2nx2YNGpQ2rFvP/Ba0cFz9grn27PTv4NMHhoWtxYRGSgSB053/yd3f69wyrJ7LLadr/ctpM+2U2iWnnweiW0fVCBt/PVstcSeKH+a2qpKLjthb+L9fRqaW7nk7lf4l9+/wfL1DVnPW7bZ+ZcX27jkT05DrPHaDC6bZdRWqsYpIgNHt84cVE7RfcsVhPlqHdgv23y10WTq7xLGbjYCE0tdKzRaBmw5obPORmCXXNcys/vo6Bz0fXe/MuP1sYSJD2oI9zx3zTZfrZntA7xGuH/8QVT+grX6QjMHxeVbj3OfnYYzbfxQhq1+hY0VQ1mwFl5fC9k+Jt+aYXy+0HqcmjlIRHqx7TJzkJnVmtml0VCUjxQ+A8zsI1H670UBMLFo0oAfpC4J3B4tah3Ppw64jRA0IUznlyvQ3WpmHj0uz5HneuBH0e4w4I4oj8xrXURH0NwC/CzLtT4kTDEIYVznrZnXit7PHXT0VL6qq03h2Zw1azKXHL0HmSNN3GHe8g3cN3cZv3h7EPe9BfPWdA6aZkUGTRGRfqiUIPZZwoTt2wjrbhZjKWF4RhVh8eZf50+e08+i/A8nLFb9qpndQMdC1ucTFpQGmA9cVWI+cf9K6EU8M3qeZ2aZMwcdH0v/5ShIZnMFoRl2WnTOS2b2c0KtdjfCEm2TorRPE4a4dIuzZk1m3wnDuPKh+SzJWGosn8lDQ/Ps9DEKmiIyMJUSOD8dPf8x19qTmdz9AzN7khA0TqLEwOnuzdE40vsIvXAnkT04vkSY4adQT9hi8txqZp8C7gGOIAw1+UGWpA3AV939V3mutd7MjgfuJyxWvRcdNdq4J4DT3T3/ApldNH3iCH514Swee30l981dlrZ6SqZpo0Lv2WOnoHuaIjKglRI4DyLcYyzUCzbTnwiBs0uLN7r7OjM7Gvgc8EVCABoDrANeJ6zFeUsR88EmyfNDMzsKOA34AqG2uwMhWL5L6MBzrbuvKOJai8xsFmFO3zOBfQg119XAy4Sm2ntKGUJTitqqSk7afydO2n+naOmxTSxes4Wmd5+jdvBwpgwLkxtonKaISFBK4EwNBlyU8LzUih+T8qYqQhRU7o4epV7jHELwSpLnvdGjS6Ka5E0U39S9XYwbWse4oXXAWKh6EoaN6OkiiYj0OqWM40wF26SdVlLLc9SWkKeIiEivUErgTPVSTTrsPbV8x7oS8hQREekVSgmc8wnDJU5MeN5J0XPZppATERHZ3koJnH+Inj9qZqcVc4KZnQ58lNCpqGwz4YiIiGxvpQTOmwiz6ADcZmZ5p4UxswuAW6PdzYRlx0RERPqkxL1qo7GI3wRuIayLeaOZ/RPwMGFyg82EmXH2Ak4AdiE07TrwrVKnvxMREekNSp3+7jYzG0OYVaeSEBz/JkdyI/TA/X/u/ouSSikiItJLlLwep7v/CPgYYZYby/GAsCrIYe7+n10rqoiISM8rqcaZ4u7PAcdEtc/DCJMjDCPcA10G/Nndk62ULCIi0ot1KXCmRMHxwXJcS0REpDcrualWRERkIFLgFBERSaAsTbUAZjaUcH+zslBad19SrnxFRES2p5IDp5lVAmcRlvY6GBha5KnelXxFRER6UkkBzMx2JHQGSq2tqcUaRURkQEgcOM2sAvgtYUFrgPeA5wmLMjvwNGEFlSnAAUB1dPxx4P2uFlhERKQnldI56POEoOnANcDu7n5W7PWfuPvn3H0WYVznT6K0+wHXuvu5XSuyiIhIzyklcKZWRFkO/KO7t+VK6O4fuvu3gK8BOwL3m9nIEvIUERHpFUoJnKna5i/dvaWYa7r7jcCfCDXQr5aQp4iISK9QSuAcEz2/l3E8VfOsy3HerwmdiE4pIU8REZFeoZTAmepBuzbj+KboeYcc562MnqeWkKeIiEivUErgXBU9D8s4viJ63jfHeRNznCciItJnlBI450fPu2Ucf5lQGz3JzOrjL5iZESZKAPighDxFRER6hVIC57OEAHloxvFfR89jCL1np5lZjZntBdwL7E/oVPRkqYUVERHpaaUEzt9Fz4ea2bjY8QeBlwhB9RjgdaABmAecGqVpBP69pJKKiIj0AolnDnL3l83scqAemER0z9Pd3cxOBv4A7JXl1C3AF9z9zdKLKyIi0rNKmqvW3a/McXy5me1PmF3oaEIP263Ai8Av3H1ltvNERET6irKvUhJNinBH9BAREelXSpnk/UvR5gfu/ocyl0dERKRXK6Vz0K3ALcBflbcoIiIivV8pgTM1Q5A6+YiIyIBTSuBcHj3nmpNWRESk3yolcKbua2ZOgCAiItLvlRI4rwOagC+a2Z5lLo+IiEivljhwuvtC4MuEHrlPmdmny14qERGRXqqU4SiXRZtPEyY5+K2ZLQb+TLj/2VDoGrkmUBAREentSpkA4XLCZO1EzwZMiR7FUuAUEZE+qdSZg6zAfj5eOImIiEjvVErgPLLspRAREekjSlkd5ZnuKIiIiEhfUMpwFBERkQFLgVNERCQBBU4REZEEShnH+bGuZuruf+rqNURERHpCKb1qn6ZrQ0q8xHxFRER6XLnGcUo/MPveX/HcfXeVdO4hR3yEQ486uMwlSpetfIec9nkOPf0LAybfYg20fxf9PHrXv0t//3mUEjivKCJNBTAGmAUcSKhl/hZ4pYT8REREeo1SxnEWEzjbmdlHgV8CnwRucvffJ81TRESkt+j2XrXu/ixhMniAX5pZkjltRUREepXtMhzF3d8B7gBGAN/cHnmKiIh0B3PfPnOum9kXgduAt9xdC2CX2cyZM33OnDnlu+CLN8Ownbp+nY0r4CPnd/06IiLdwMzmuvvMJOdszwkQmqLnidsxTxERkbLanoEzFdGbt2OeIiIiZbVdAqeZzQC+QhiWMm975CkiItIdunPKvRpgJ+Ao4Mxo3wmdhERERPqk7TXlXmqmoceBn5eQp4iISK9QalOtJXysB/4ZOMnd27pWZBERkZ7TXVPuQehFux6YD/yfu6tTkIiI9HndPuWeiIhIf6KFrEVERBJQ4BQREUmgpPU4zWwSUacfd99YRPphhHlq29x9WSl5ioiI9AaJa5xmdjCwGHiXsNZmMQ4AFgGLzGx60jxFRER6i1Kaaj8XPb/l7k8Xc4K7/wlYQKilfr6EPEVERHqFUgLnYYQJEJIuSP07QuA8vIQ8RUREeoVSAufu0XPSOWdfj573KCFPERGRXqGUwDk0ei7YKSjDpuh5eAl5ioiI9Aql9KrdCIyMHkmMip4bSshTtoMXHnqXF3+3KNrbOdG5H/mrFg4+pDX9es9V8uL/7Qw3P9WR7tNTOfjEXfLkmyxd0eUrc74qn8qn8vWv8iVRSo0zNZzkownPOzR6XlFCniIiIr1CKYHzGUInn8+Z2YRiTojGfZ5B6FT0TAl5ioiI9AqlBM7bo+c64LdmNi5fYjPbAXgwSg9wWwl5ioiI9AqJA6e7zwXuItQ6DwDmmdn3zGx/M6sBMLOaaP9S4LUonQP3ufv/lavwIiIi25u5J12TGsxsEGFB65l0XtS6FaiMJ4+eXwCOcvetyYsphcycOdPnzJlTvgu+eDMM26nr19m4Aj5yftevIyLSDcxsrrvPTHJOSZO8R8HvcOB6QqCML1pdlbG/DbgO+LiCpoiI9HUlTfIO4O5NwNfM7IeEjj+HAROBYYQhK8uA/wXu1sTuIiLSX5QcOFPcfSlwdfQQERHp17Qep4iISAIKnCIiIgmUsh7nUDO72cx+YWYfK/Kcj0XpbzKz+uTFFBER6R1Kucd5JnAuYc7ZbxV5zquEdTzrCR2Gbs+fXEREpHcqpan2uOj5MXffUMwJUbpHCMNTPl1CniIiIr1CKYHzAMKkB7MTnvdc9DyjhDxFRER6hVIC547R89KE5y2PnsswHY2IiEjP6Eqv2qTnpqbe6/LYURERkZ5SSuBcHT3vmvC83aLntSXkKSIi0iuUEjhfJdQeP5vwvNMI90bnlZCniIhIr1BK4Px99DzdzC4u5gQz+wYwPdr9XQl5Zl7PzOwMM3vYzJaZWZOZvW9mT5rZBWbW7c3BZjbSzD4wM489phZ5brWZXRiV9/2o/MvM7KHofVnhq4iISE8oJXDeCqyMtn9sZv9sZoOzJTSzwWZ2FfCfhNrmauDnpRQ0ds2RwBPA/xCGtkwAaoDxwFHATcDzZja5K/kU4T+BHZKeFAXX54EbCeUdTyj/BOAEwvv6g5mNKFdBRUSkfBLXzNy9wczOBR4iBN7vAN8wsz8CbwCbgSHAXsCRwFBC024rcK67bym1sNFC2b8hLGkGoWfvjcDbhJVZzovyPRB4xMwOcfeNpeaXpxyfBM4B2oBmoK7I80YQxrNOiw69AfyCsJLMbsBFwCTgaOB+MzvG3VvKWXYREemakpo03f1RM/sCcDMwmLCU2EnRIy7V5LgZON/df0/XfJWOoPkScLS7r2vPzOxa4EHgWGBv4FLgH7qYZ5poEe8bot2fEt7zlCJP/z4dQfNR4FR3b4xd+zpCbXoG4UvHl6M8RESklyh5OIq73wPsR2h63Uj64tWpx0ZCkJnu7vd2paDRfcvvprIHvhQPmlGZGoEvAala7TfMbHRX8s3iKmBnwrjU7xZI287MxgFfi3a3AGfHgyaAu68llN+jQ5eaWWWXSywiImXTpdVR3H2Ru18EjCI0j54E/HX0fCAwyt2/6u6LUueY2fgSszsKGBttP+nur+co0yrCfUKAWuDkEvPrxMwOBr4Z7X7D3TclOP0Uwr1MgLuicnbi7vOAp6LdHYCPl1BUERHpJmVZVszd29z9FXd/2N3vjJ5fcfc2CLVFM/uMmT0ELC4xm2Ni248WSBt//bicqRIws2pC7boC+I27P5DwEj1afhERKY9uHbZhZvsTVlI5CxhNaL71vCfltm9se26BtHNynNcV/0Romt4MFDUMJ0NPl19ERMqg7IHTzEYBXyAEzP1Th2NJSu3lukdse1GBtMsIvXgrgd3NzNy91ICNme1Fx/3M77r7soTnV9Ax01JrVL584rXyPXKmEhGR7a4sgTMasH88IVieCFSTHixbgD8AdxCGk5RiRGx7da5EAO7eYmYbgZGE9ziYUFNMLAp6PyfcL50DXFvCZYbQ8W+9voghJmti2yNKyE9ERLpJlwKnme1JGM/4RTpWTUkFTAfeAq4jdIb5sCt5EYJPSmPOVB0aCIETwljSkgInoSfsoYSa4kWp+7YJlVL2lKG5EpnZRYSxn0ye3N3zPYiICJQQOM1sKHAGoXb5V/GXouflhFlwAO509//qUgl7UDT70A+j3Wvc/eUyXLaYJuOimpXd/UbCBBDMnDmz5KZoEREpXtGB08yOJATLzwD1qcPR8xbgAeB2wlCK7pjtZjMdNcg6Ctcg62PbSYaNxP2MUFtcTJi8oFTxstbnTNVhUGy71LKLiEg3yBs4zWwKoSn2bDpmx0kFyzZCkLwd+LW7b42dV/aCAuvpCJyjyRM4o8kShkW7LXRMiFC0aGakT0W7X+/KVIGEsrYQ/r1HmFmlu7fmSR+ftGF9F/IVEZEyK1TjfDd6jkfC1wmdfH7p7iu6pVTZLSTM2AMwlfzjQScSetQCvFVij9oLoucPgBlmNiNHuuGx7YvNbH20fZO7r4QwztXM3gH2jMo1sUD541P4LUxacBER6T6FAmdq3KUDvwL+091f6e5C5TCPMActwEzgmTxpZ2acV4rUl4XxwD8Xec7fxbYfpmMVmVQ59oy2Z5I/cJaj/CIi0g2SzBz0OeByMzs1mkVne3sstn1szlRBfLadQrP0bC99vfwiIkLhwHkL4f6cEeZZPRG4D/jAzH5mZod2c/ni/gikhrQcbWb7ZEsUTaZ+ZrTbSInjRt39CHe3Qg/Sa447x157JeOSDxKWIAP4fFTObOXfhzAvL4Rm4nw1axER2c7yBk53P58wPvNcOv6AG6GTzkXA/5rZ22b2fTPbNcdlyiKaNOAHsTLcHi1q3c7M6oDbCBMeAFzr7vHJBOJpbzUzjx6Xd1Ox20XjWK+LdocAt0bljZdpJOH+caqZ+KoCnYhERGQ7K9hU6+5b3f02dz+SsNjyVcASOpYO2xm4DFhoZn82s690Y3l/BvxvtH0g8KqZfdfMzjCzvyOs0Zlq5pwflbU3uQJYEG0fD7xkZn8blf+7wKuEtTgBniYaoykiIr1HogkQ3P09QpC8zMw+QaiJnkrH2MRDokfKVDOrdfemchTW3ZvN7GRCc/FRwCSyB8eXCItEbyhHvuXi7uvN7HjgfkKA3Av4UZakTwCnu/u27Vk+EREprCsLWT/p7n9NaMr9GvACHbXQ1PCPs4GVZvZzMzuia0Vtz3cdcDThPubvgBWEe4crCeNKLwJmufuScuRXbtHapLMI5XyKUO5mwvv4HeF9HePu63uoiCIikod1YdGQzhcLq4icR1gdJb5gdSqT5cCv3P3bZctUgDDl3pw5cwonLNaLN8Ownbp+nY0r4CPnd/06IiLdwMzmuvvMwik7lGUh6xR3f8Pd/4HQhHoSYRq+bXTURCcC/1jOPEVERLansgbOFHdvdfeH3f2zwE7A3wJ/6Y68REREtqduCZxx7r7G3a9x9wMIM+L8tLvzFBER6S5lWci6WO7+EqHHq4iISJ/U7TVOERGR/kSBU0REJAEFThERkQS26z1O6d02PL6YTU+m5o3Yo0xX3QN+/b/te0M/MZnhn5ySJ33fkP5v1T30b1U8/VsVT/9WXacap4iISAIKnCIiIgkocIqIiCSgwCkiIpJAWSd5l56jSd5FRJLr8UneRURE+jsFThERkQQUOEVERBJQ4BQREUlAgVNERCQBBU4REZEEFDhFREQSUOAUERFJQIFTREQkAQVOERGRBBQ4RUREElDgFBERSUCBU0REJAEFThERkQQUOEVERBJQ4BQREUlAgVNERCQBBU4REZEEFDhFREQSUOAUERFJQIFTREQkAQVOERGRBBQ4RUREElDgFBERSUCBU0REJAEFThERkQQUOEVERBJQ4BQREUlAgVNERCQBBU4REZEEFDhFREQSUOAUERFJQIFTREQkAQVOERGRBBQ4RUREElDgFBERSUCBU0REJAEFThERkQQUOEVERBJQ4BQREUlAgVNERCQBBU4REZEEFDhFREQSUOAUERFJQIFTREQkAQVOERGRBBQ4RUREElDgFBERSUCBU0REJAEFThERkQQUOEVERBJQ4BQREUlAgVNERCQBBU4REZEEFDhFREQSUOAUERFJQIFTREQkAQVOERGRBBQ4RUREElDgFBERSUCBU0REJAEFThERkQQUOEVERBJQ4BQREUlAgVNERCQBBU4REZEEFDhFREQSUOAUERFJQIFTREQkAQVOERGRBBQ4RUREElDgFBERSUCBU0REJAEFThERkQT6ZOC04Awze9jMlplZk5m9b2ZPmtkFZlZVxrwmm9mXzexXZjbPzDaaWbOZfWhmfzazK81scsJrVpvZhVF534/Kv8zMHorel5Wr/CIiUl5lCzDbi5mNBO4Djsp4aXz0OAr4qpmd6u5LupjXg8BJQLZANiZ6fBT4RzP7nrtfXcQ1pwL3AzMyXpoQPU4ALjCz0919fcmFFxGRbtGnAqeZ1QC/AQ6PDi0FbgTeBiYC5wF7AQcCj5jZIe6+sQtZ7ktH0HwR+COwENgY5fdZQuCsBf7DzGrd/Qd5yj8CeASYFh16A/gFsAzYDbgImAQcDdxvZse4e0sXyi8iImXWpwIn8FU6guZLwNHuvi71opldCzwIHAvsDVwK/EMX8msEfgr8t7u/meX1H5vZJcCPo/3Lzexed1+Y43rfpyNoPgqc6u6NsfJfBzxBqI0eCXw5yl9ERHqJPnOPM7pv+d1o14EvxYMmQBSEvgRsiQ59w8xGdyHbw9394hxBM5XnNcCvo90q4AvZ0pnZOOBr0e4W4Ox40IyutZZQfo8OXWpmlaUXX0REyq3PBE7Cvcux0faT7v56tkTuvgr4n2i3Fji51AwzA3Me98a298uR5hSgJtq+KypntjznAU9FuzsAHy+yDCIish30pcB5TGz70QJp468f1w1lybQptl2fI01vLr+IiBSpLwXOfWPbcwuknZPjvO4Sz2NxEWl6W/lFRKRIfSlw7hHbXlQg7TKgNdrevTvHRUb3Xs+NHfpdljQVwK7RbmtUvnziwXePnKlERGS760uBc0Rse3W+hNEQjtQwlCpgcDeVCeDv6egp+xpZAicwhI4ezOuLGGKyJrY9okulExGRsupLw1GGxLYbc6bq0ACMjLaHApvLXSAzOxL452i3Bfiyu7dlSVpK2VOG5sn/IsLYTyZPTjR5UWH1o2DjivJcR0SkH+lLgbNXMbNphN60qX/D77j7c0Wc6oWTFJUGd7+RMAEEM2fOLOqcou17alkvJyLSX/Slptp4jbGuiPTx3q2bcqYqgZntDDwOpMaIXuPu/5HnlHjZc/W6jRsU2y5r2UVEpGv6UuBcH9vOO6lB1GFnWLTbQseECF1mZpMI4ywnRoeud/dvFThtc1QOgBFFTGoQf3/rExdSRES6TV8KnPFp7KYWSDsRSAWnt9y9LM2YZrYTIWim8v8FHbMB5RTd93wn2q2kI+jmMiW2nWv6PhER6QF9KXDOi23PLJA2/vq8nKkSMLPxhKC5W3ToV8CFCYJyj5ZfRETKoy8Fzsdi28cWSBufbafQLD0FmdlY4Elgz+jQ3YS5ZrP1oM2lx8ovIiLl05cC5x+BD6Pto81sn2yJosnUz4x2GwnLkJXMzEYRVizZOzp0P/DX7t6a+6ysHgSao+3PR+XMlt8+dKw1+gHwTMJ8RESkG/WZwBlNGpBa69KA26NFrduZWR1wGx0THlzr7vHJBOJpbzUzjx6X50gzHPgDMD069FvgzFLWyHT3D4Hrot0hwK1ReeP5jQTuoGMN0KtKCNAiItKN+to4zp8RFo8+nLBY9atmdgMdC1mfT1jIGmA+cFUX83sEOCjaXkG4r/npAjP4bXX3P+R47QpCM+w04HjgJTP7ObCccO/0y4SFrAGeJhqjKSIivUefCpzu3mxmJwP3EZozJ5E9OL5EWCR6QxezPCS2vRPh3mYhi8nR69fd15vZ8YTm3hmEIP+jLEmfAE53922JSisiIt2uzzTVpkRrZB5NuI/5O0JNsBlYSej1ehEwy92X9Fgh83D3RcAsQjmfIpS7mfA+fkd4X8e4+/oeKqKIiORhZRriKD1s5syZPmfOnMIJRUSknZnNdfdCQwTT9Lkap4iISE9S4BQREUlAgVNERCQB3ePsJ8zsQ0KP3lKMocDi4CIRfVakWH3lszLF3ccmOUGBUzCzOUlvjsvApM+KFKs/f1bUVCsiIpKAAqeIiEgCCpwCmtpPiqfPihSr335WdI9TREQkAdU4RaRPM7OnYysdZXucWfgqMhCU67PSpyZ5FxHJ49fA5izH39veBZFer0ufFQVOEekv/j5aREGkkC59VtRUO0BZcIaZPWxmy8ysyczeN7MnzewCM9OXKhGRLPTHcQAys5F0rGkaNz56HAV81cxO7a3Ls4mI9BQFzgHGzGqA3wCHR4eWErqNvw1MBM4jLLB9IPCImR3i7ht7oqwDgZkNB44FjiT8m+8GDCPcf1kCPAvc4u4v9lghY8yskvD5mAkcFD3vD9RHSa5w98sTXtOAzwFfBA4AxgJrgfnAXcCt7t5SxKXOM7MxQBvwDvCQu7+dpCx9lZn9Afhk7NC57n5rDxUH6OefFXfXYwA9gG8CHj3mAiMzXq8DHo2l+Y+eLnN/fQD/CDTG/q3zPe4ABvWCMv+6QDkvT3i9kcCTBa45F5ic5xpP5zivFbgGqOzpf7du/pmcneW9n9MLytVvPyu6xzmARPctvxvtOvAld18XT+PujcCXgC3RoW+Y2ejtV8oBZQ+gNtp+l1Dz/xrhG/WXgXsIv9AAfw08YGY9/TtbmbG/FnirlAvFWj9StwyWApcCnwf+AXgjOp5q/RiW41J/ItRAdgUGAXsSPudNhC+K/1ZK+foCMxsH/Ge0uyVf2h7Qfz8rPf2tRI/t9wCOoeMb1uMF0v48lva8ni57f3wANwEPAx8nmowkS5rDgU2xn8W5RVy3osTyFPy2DXwH+CFwGrBzdOwcSqhF0M2tH7HP+zZgYk//vLvpM3R39B5fJrRKJKpx6rNS2melx3/wemy/B3B17IP1dwXSnhZLe09Pl70/PjJ/+fOkuzj2s3imQNoa4PfAtxKW5TPAi8WWKePcxH8MCf0rVkXntAH75Eg3jnC/1wnN2qMTlu3FJIGkLz2Ak+hoZvwIcGuSwKnPSumflZ5u9pHta9/Y9twCaefkOE/KxDOayfO4N7a9X4G01wLHA/9pZn9TzMXN7BTgfwidNx4oskxddRShYwfAk+7+erZE7r4qKhuEZu2TE+aTahrcMXEJe7GoKfK6aPdaL63zmD4r6Yr+rChwDix7xLYXFUi7jI77a7tHvdmkZ2yKbdfnTBVcA3wYbf/EzL6eL7GZnUS4l1pN+JZ+VYllTOqY2PajBdLGXz8uYT4jo+fedv+vq/4dmED4Pf1eide4Bn1W4or+rChwDiwjYtt5V2b30KU7NQylChjcTWWSwuI1/sX5Err7fOATwJro0H+b2ZezpTWzTxNqs9WEzhGnuPsTXS9uUbq99cPMxtIx7KpQHn2GmX0MuCja/Ya7b8qXPhd9Vjok/awocA4sQ2LbjUWkb4htDy1zWaR4F8W2f1cosbu/RhjTtw4w4GdmdkE8jZkdTxguUAM0A59198fKVuLCytL6YWaHmtkp0ZhBYsenEpoSBxM6zszuaoF7AzOrI3QqM+ABd3+wK9fTZ6W0z4omQBDpxczsUODcaLeR0LxWkLu/bGbHAE8Aw4EbzazV3W8xs2MJfyhqCb0IP+fuBQNymY2IbRds/TCzjYSmtFTrR2qC7j2AW4APzOwlYD0whTDgvo4wicTnPOr90Q98n/CeNwHfKMcF9VlJ/llR4BxYNtPRjl9H9tUB4uL300pqDpLSmdl4wj2lVMvQpe6+tNjz3X1O9IfvcUKLwc/NbF/CWNFaoAX4vLv/prwlL0oprR+pz+5QOj67zwM/Aw4mdFgZGaWdRxj3d627ry9DeXucmR0A/H20+113X16ua+uzkuyzosA5sKyn4wM1mjyBM5osITWIuIX+17miVzOzwYRf5gnRod8BP0p6HXd/Pmpqe5TwB+hvo5dagS+4+6/LUNwe4+5vEP6492tR8+LNhL/ZLwI/LXce+qwUT/c4B5aFse2pBdJOpGPmj7f6UVNXrxfdx/ot4ZsxhPlqzyj1Z+DuzwKXZxy+0d3vKbmQXRf/0lZXRPqB3vrxd4RZcVqAi9y9rTsy0WelOAqcA8u82PbMAmnjr8/LmUrKKppa7H46phZ7AfiUu5dc4zezw4ArMg5fVOxq991kfWw775SOA731w8x2oyOY/djdX+nGvPRZKYKaageWxwjfXCGsyJGv6S8+BqrQ2CkpAzOrJnT5Pz469DJwnHdhdZqoc9HvCZ0kWgnj/75JmKfzl1EnkHvzXKK7LAR2jrankn+YzUBv/fgCoRblQIuZ5Rq3OT22faKZTYy2/+DuLxTKRJ+V4ilwDix/JAx4HgscbWb7ZJuFI5o4OvUNs5Fwr026UfRN+S7CNGoArwGfTDC7ULZrzgIeIXSQaCNM6n+nmT1OuGdaD9xpZm09cP9qHuHLG4TWjWfypB3orR8We/52ked8JnpAaOrMGzj1WUlGTbUDSDSpwQ+iXQNujxa1bhfdX7uNjgkPrnX3NUi3iTp+3AF8Njo0Hzi6K//uZvYRQgvDMMIfwnPc/U4Ad/8jcCKhR2EVcFc0ldr2FB8HeGzOVIFaP7qRPislSDpJrx59+0EYxPwnOiZaXkJYVucMQjPu/NhrrwPDe7rM/flB+PJ6W+zf/E1gfBeveSBhQHtqAvCzc6T7JOEPohMGtp9UYn7nxMp/eZHnlDJxdwMJJ+4eSA8STvKuz0rpD9U4Bxh3byZMfvxUdGgSYc7J/yGsnrJXdPwl4Hh337DdCzlARLOa3EBY/xTgbeBId/+gC9c8gDCQfQThD8gF7n5btrTu/jjhs9BImErtXjM7odS8k3C1fvQ4fVZKp3ucA5C7rzOzowkLJn8RmAGMIXzzfJ0QRG+JPrDSfX4ApKY32wb8F3BwEfPp/8Hdt+Z47ULCWF0nDFu4Jd+F3P0PZnYq8CBhoPslhDVCszKznYHzMw7HO6UcFd2vjfu1u7+c5XI/IzRPH06o+bxqZjcQvkBMjPJJfZGbz/abVHyg0GelVD3dvKCHHgP1ATxNR7NVksfUPNesIswr+uWEZfkUoQl/aIF0R5RQ3nPyXG8k8GSB8+cCk3v659XbHyRfj1OflRIfqnGK9CMeWgk+WzBh5/N+TxiKsF25Wj96jD4rpbMokouIiEgR1DlIREQkAQVOERGRBBQ4RUREElDgFBERSUCBU0REJAEFThERkQQUOEVERBJQ4BQREUlAgVNERCQBBU4REZEEFDhF+jAze9rM3Mw0d2bEzA40s9bo3+WgMl+70szejK79w3JeW/oOBU6R7cjMpqYCXRke5/T0++mlfkr42/aQu88t54XdvZWOJav+1sx2K+f1pW9Q4BSRfsPMPgP8VbR7eTdlcyewEKgB/rmb8pBeTKujiGxHZjYIOCZPkqOAb0TbfyQsbp3LS+6+pFxl6w/M7C/AfsCj7n58N+ZzPvBzwhqQ+7r7/O7KS3ofrccpsh25+1bgwVyvm9mI2O4Sd8+ZVtKZ2bGEoAlwezdndy9wLVAHXAJc1M35SS+iploR6S++Gj1vBn7TnRm5+0bgoWj3r81saHfmJ72LAqdIH1aoV62ZnZPZmcjMZprZbWb2npk1mNliM7vLzPbNOLfSzM4ys6fM7H0zazSzhWb2r2Y2rMjy1ZjZ+Wb2WzNbGl1jvZn9xcx+ZGZTu/pvEOUzGvhUtPtAVLPPl77OzL5mZo9H763JzDab2SIze8HMfmJmx5tZdZ7L/Cp6rgdOK8PbkD5CTbUiA4iZXQz8mPTf/cnR41QzO9ndH4tqUHcDmfcJdwf+H3CymX3M3T/Mk9dM4B5g54yXaglNqvsBF5vZ37j7DV15X4SgmQpyf8yX0Mx2BR4FMnvE1gCDgSnAR4C/AWYAr+S41NOEe5wGnAzckrzY0hcpcIoMHCcAnwE+JHRsmUeoLX0G+DQhoN1tZjsDtxGC5rOE+3nvEwLK16PnaYQA/NfZMjKzQ4AngEHRoSeBR4ClhPuChwBfil6/3sya3P3WLry3T8a2X8iVyMyM8H5SQfMV4D7gXWAbMBLYCzgSOCBfhu6+wcwWROk/YWaV0XAV6e/cXQ899OglD+AcQi3GgVuLSP90Kn0R13PgeWBklnQ3xtLMiZ7/KUu6ccCK6PUWYMcsaYYCS6I0m4Hjc5RtN2BxLN2YLvy7vRldZyNQkSfdzNj7fAiozJN2b2B0gXxviV1vek9/fvTYPg/d4xQZOJqBz7n7uiyvXUH44w9wEPCIu/9rZiJ3X0XoTQpQCRyd5VoXApOi7a+6+yPZCuPubwPnRruDKbFnqpnVEpqQAd5y97Y8yePNs7/wPDVEd5/v7msKZP9GbHt6gbTSTyhwigwcD7n74mwvuPtyYFHs0E/zXOfPse29s7z+xej5fTo60GTl7k8RarCQf3xrPpMI9xkB1hZIG+80tE+J+cXFv4RMKcP1pA/QPU6RgeP5Aq+vpKMjT877hFG6lJHxF8xsOB01r/eBk8Jtxbw2R897FUqYw6jYdqHA+WeggXBv9/tmNhK4zd3/UmLe8RrpyJyppF9R4BQZOAo1OzYVmTaeri7jtUl0tGQdCDxQXNGA0gNPbWx7U76E7r7WzL4F/Izw9+9vCXPOrgJmA/9LaKZ+I89l4jbGtuuLL7L0ZWqqFRk48t37S1PgPmE+w0s8DzqGkyQVD+QFx5d6GPpyJKGnb+p9jgNOAX4EzDezZ83s4CLyjr/fhqJKK32eAqeIlNPm2Pat7m5JHiXmGW+eHZUzVYy7P+PuRxMC5qnAvxOaslOB9FDgz2Z2RIFLJWkmln5CgVNEyml5bLscnW+KsYSOgFdU4Exx9zXu/qC7/z93/yvCRBB3Ri9XA1cXuEQ8v6wdr6T/UeAUkbJx99VAaqWQg8xsUr70ZcqzGXgr2t3NzEr+uxb1Lj4b+CA6dJCZ5bt3Ge/QVGoHI+ljFDhFpNxui54rgB9upzxTPYaHkn2ITNHcvQVYFjuUrxPlrOh5Ex1fGKSfU+AUkXL7KR3Nll8wsx+bWU2uxGY2zMz+xsyyTaZQrMdj2zk79ZjZF8zs3Hy1SDP7K8IctQDvunvWnrrR0Js9o90n802mIP2LhqOISFm5+xYzOwV4htDL9RLgc2Z2D6E5cyOhZrgzIcgdSRhS8sVs1yvS7wkzI9UARwC/yJFud+D7wH+b2ePAi4T5c5sIHYUOJ/SurYzS/0uePI+gY+KFB0stuPQ9CpwiUnbu/ko0nOMuQu1tJ0IAzaUJWN2F/Naa2e8JQe9UMxvk2ZcWS3UiGhylPSXHJbcBl7r7zXmyPSt6bgDuT1pm6bsUOEWkW7j7m2Z2EHAiYQWWQ4DxhKC1idCc+yrwFPDbHHPoJnEdIRAOiZ7vzJLmB8BjwFHAxwirvOxA6EG7idDJ6I/Az6O5dLOKll07Mdr9Za7mXOmfzD3r+rciIn2Omb1KmPLvD+5+bDfmcx5wM2Fi/H3dXR2DBhB1DhKR/uTy6PmYqLZbdmZWCfxjtHu3gubAo8ApIv2Guz8APBftXt5N2Xye0Ju2Gbi0m/KQXkyBU0T6m4sJnYBOMLOZ5bxwVNv8XrT7n/nug0r/pXucIiIiCajGKSIikoACp4iISAIKnCIiIgkocIqIiCSgwCkiIpKAAqeIiEgCCpwiIiIJKHCKiIgk8P8BLOZOZ8tMnqAAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 432x478.8 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "posterior_x = np.array([6036.62, 11562.43, 24224.28, 60607.29, 102441.76, 251454.44, 417333])\n",
    "posterior_y = np.array([0.6008, 0.6466, 0.7071, 0.7566, 0.7803, 0.7900, 0.7976])\n",
    "\n",
    "nsp_x = np.array([7206.49, 17253.27, 11333.49, 26719.02, 45204.21, 91013.17])\n",
    "nsp_y = np.array([0.7158, 0.7177, 0.7195, 0.7199, 0.7206, 0.7206])\n",
    "\n",
    "attn_x = np.array([10216.03, 22349.39, 40545.07, 127675.10, 172251.86, 343165])\n",
    "attn_y = np.array([0.6892, 0.6928, 0.6949, 0.6961, 0.6966, 0.6972])\n",
    "\n",
    "f, ax = plt.subplots()\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "# plot the same data on both axes\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\", ls='-', lw=line_width)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\", ls='--', lw=line_width)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\", ls=\":\", lw=line_width)\n",
    "ax.axhline(y=0.61, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"THP\", lw=line_width)\n",
    "ax.axhline(y=0.45, xmin=0.05, color='C4', ls=(0, (3,1,1,1,1,1)), label=\"SAHP\", lw=line_width)\n",
    "ax.axhline(y=0.49, xmin=0.05, color='C5', ls=(0, (3,5,1,5,1,5)), label=\"NHP\", lw=line_width)\n",
    "ax.axhline(y=0.36, xmin=0.05, color='C6', ls=(0, (5,10)), label=\"MTPP\", lw=line_width)\n",
    "\n",
    "marker_style_id = 0\n",
    "ax.plot(posterior_x, posterior_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(nsp_x, nsp_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(attn_x, attn_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax_xlim = ax.get_xlim()\n",
    "ax.plot(np.arange(5) * (ax_xlim[1]-0.05)/4, [0.61] * 5, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 20000, [0.45] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 40000, [0.49] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 60000, [0.36] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "# --------------------------------------------------------------------\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))\n",
    "# ----------------------------------------------------------------------\n",
    "\n",
    "# ----------------------------------------------------------------------\n",
    "ax.set_ylabel('Accuracy', fontsize=30)\n",
    "ax.set_xlabel('Time (s)', fontsize=30)\n",
    "# ax.legend()\n",
    "ax.fill_betweenx(y=np.linspace(0.2,0.8,50),x1=7206,x2=32000,color='C1',alpha=fill_between_alpha)\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 200000))\n",
    "ax.xaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('2-hidden-retweet-accuracy.pdf',  **savefigarg)\n",
    "plt.savefig('2-hidden-retweet-accuracy.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('2-hidden-retweet-accuracy.png').convert('CMYK').save('2-hidden-retweet-accuracy-cmyk.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x478.8 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "posterior_x = np.array([2803.6, 6163.2, 11133.3, 36208.5, 60373.6])\n",
    "posterior_y = np.array([1.282e12, 7.616e11, 1.277e3, 1.262e3, 1.252e3])\n",
    "\n",
    "nsp_x = np.array([1822.3, 4743.6, 10870.3, 20476.4, 41993.4])\n",
    "nsp_y = np.array([2.028e3, 2.022e3, 2.016e3, 2.018e3, 2.013e3])\n",
    "\n",
    "attn_x = np.array([1581.3, 3136.6, 6802.4, 17628.6, 34820.9, 74662.8])\n",
    "attn_y = np.array([3.172e10, 1.743e3, 1.734e3, 1.729e3, 1.727e3, 1.727e3])\n",
    "\n",
    "# If we were to simply plot pts, we'd lose most of the interesting\n",
    "# details due to the outliers. So let's 'break' or 'cut-out' the y-axis\n",
    "# into two portions - use the top (ax) for the outliers, and the bottom\n",
    "# (ax2) for the details of the majority of our data\n",
    "f, (ax, ax2) = plt.subplots(2, 1, sharex=True, gridspec_kw={'height_ratios': [2, 1]})\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "# plot the same data on both axes\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\",ls='-', lw=line_width)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\",ls='--', lw=line_width)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\",ls=\":\", lw=line_width)\n",
    "ax.axhline(y=1932.6, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"THP\", lw=line_width)\n",
    "ax.axhline(y=1786.8, xmin=0.05, color='C4', ls=(0, (3,1,1,1,1,1)), label=\"SAHP\", lw=line_width)\n",
    "ax.axhline(y=1949.8, xmin=0.05, color='C5', ls=(0, (3,5,1,5,1,5)), label=\"NHP\", lw=line_width)\n",
    "ax.axhline(y=1932.0, xmin=0.05, color='C6', ls=(0, (5,10)), label=\"MTPP\", lw=line_width)\n",
    "# ax.axhline(y=16645, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"SOTA\")\n",
    "\n",
    "ax2.plot(posterior_x, posterior_y, ls='-', lw=line_width)\n",
    "ax2.plot(nsp_x, nsp_y, ls='--', lw=line_width)\n",
    "ax2.plot(attn_x, attn_y, ls=':', lw=line_width)\n",
    "ax2.axhline(y=1932.6, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), lw=line_width)\n",
    "ax2.axhline(y=1786.8, xmin=0.05, color='C4', ls=(0, (3,10,1, 10)), lw=line_width)\n",
    "ax2.axhline(y=1949.8, xmin=0.05, color='C5', ls=(0, (3,1,1,1,1,1)), lw=line_width)\n",
    "ax2.axhline(y=1932.0, xmin=0.05, color='C6', ls=(0, (3,5,1,5,1,5)), lw=line_width)\n",
    "\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "ax.set_ylim(2.8e10, 13e11)  # outliers only\n",
    "ax2.set_ylim(1e3, 3e3)  # most of the data\n",
    "ax.set_xlim(0, 60000)\n",
    "ax2.set_xlim(0, 60000)\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 7000))\n",
    "\n",
    "marker_style_id = 0\n",
    "ax.plot(np.ma.masked_where((1e10>posterior_y) | (posterior_y>13e11), posterior_x), \n",
    "        np.ma.masked_where((1e10>posterior_y) | (posterior_y>13e11), posterior_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "ax2.plot(np.ma.masked_where((1e3>posterior_y) | (posterior_y>3e3), posterior_x), \n",
    "        np.ma.masked_where((1e3>posterior_y) | (posterior_y>3e3), posterior_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax.plot(np.ma.masked_where((1e10>nsp_y) | (nsp_y>13e11), nsp_x), \n",
    "        np.ma.masked_where((1e10>nsp_y) | (nsp_y>13e11), nsp_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "ax2.plot(np.ma.masked_where((1e3>nsp_y) | (nsp_y>3e3), nsp_x), \n",
    "        np.ma.masked_where((1e3>nsp_y) | (nsp_y>3e3), nsp_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax.plot(np.ma.masked_where((1e10>attn_y) | (attn_y>13e11), attn_x), \n",
    "        np.ma.masked_where((1e10>attn_y) | (attn_y>13e11), attn_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "ax2.plot(np.ma.masked_where((1e3>attn_y) | (attn_y>3e3), attn_x), \n",
    "        np.ma.masked_where((1e3>attn_y) | (attn_y>3e3), attn_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax2_xlim = ax2.get_xlim()\n",
    "ax2.plot(np.arange(5) * (ax2_xlim[1]-0.05)/4 + 2000, [1932.6] * 5, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax2.plot(np.arange(4) * (ax2_xlim[1]-0.05)/4 + 20000 + 2000, [1786.8] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax2.plot(np.arange(4) * (ax2_xlim[1]-0.05)/4 + 40000 + 2000, [1949.8] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax2.plot(np.arange(4) * (ax2_xlim[1]-0.05)/4 + 60000 + 2000, [1932.0] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "\n",
    "\n",
    "\n",
    "# hide the spines between ax and ax2\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax.tick_params(\n",
    "    axis='x',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=False,      # ticks along the bottom edge are off\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    labelbottom=False) # labels along the bottom edge are off\n",
    "ax2.spines['top'].set_visible(False)\n",
    "# ax.xaxis.tick_top()\n",
    "ax.tick_params(labeltop=False)  # don't put tick labels at the top\n",
    "ax2.xaxis.tick_bottom()\n",
    "\n",
    "# This looks pretty good, and was fairly painless, but you can get that\n",
    "# cut-out diagonal lines look with just a bit more work. The important\n",
    "# thing to know here is that in axes coordinates, which are always\n",
    "# between 0-1, spine endpoints are at these locations (0, 0), (0, 1),\n",
    "# (1, 0), and (1, 1).  Thus, we just need to put the diagonals in the\n",
    "# appropriate corners of each of our axes, and so long as we use the\n",
    "# right transform and disable clipping.\n",
    "\n",
    "# d = .015  # how big to make the diagonal lines in axes coordinates\n",
    "# # arguments to pass to plot, just so we don't keep repeating them\n",
    "# kwargs = dict(transform=ax.transAxes, color='k', clip_on=False)\n",
    "# ax.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal\n",
    "# ax.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal\n",
    "# \n",
    "# kwargs.update(transform=ax2.transAxes)  # switch to the bottom axes\n",
    "# ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal\n",
    "# ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal\n",
    "d = .25  # proportion of vertical to horizontal extent of the slanted line\n",
    "kwargs = dict(marker=[(-1, -d), (1, d)], markersize=12,\n",
    "              linestyle=\"none\", color='k', mec='k', mew=1, clip_on=False)\n",
    "ax.plot([0, 1], [0, 0], transform=ax.transAxes, **kwargs)\n",
    "ax2.plot([0, 1], [1, 1], transform=ax2.transAxes, **kwargs)\n",
    "\n",
    "# What's cool about this is that now if we vary the distance between\n",
    "# ax and ax2 via f.subplots_adjust(hspace=...) or plt.subplot_tool(),\n",
    "# the diagonal lines will move accordingly, and stay right at the tips\n",
    "# of the spines they are 'breaking'\n",
    "\n",
    "# --------------------------------------------------------------------\n",
    "# Format with 2 decimal places\n",
    "ax.yaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "ax2.yaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "ax2.xaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "# ----------------------------------------------------------------------\n",
    "# ----------------------------------------------------------------------\n",
    "ax2.set_xlabel('Time (s)', fontsize=30)\n",
    "ax.set_ylabel('RMSE', fontsize=30)\n",
    "ax.yaxis.set_label_coords(-0.34, 0.22)\n",
    "# ax.legend()\n",
    "\n",
    "fill_y_ax2 = np.linspace(1e3,3e3,50)\n",
    "ax2.fill_betweenx(fill_y_ax2, x1=1800, x2=3000, alpha=fill_between_alpha,color='C1')\n",
    "fill_y_ax1 = np.linspace(2e10, 13e11, 50)\n",
    "ax.fill_betweenx(fill_y_ax1, x1=1800, x2=3000, alpha=fill_between_alpha, color='C1')\n",
    "fill_y_ax2 = np.linspace(1e3,3e3,50)\n",
    "ax2.fill_betweenx(fill_y_ax2, x1=3000, x2=11000, alpha=fill_between_alpha,color='C2')\n",
    "fill_y_ax1 = np.linspace(2e10, 13e11, 50)\n",
    "ax.fill_betweenx(fill_y_ax1, x1=3000, x2=11000, alpha=fill_between_alpha, color='C2')\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 20000))\n",
    "# start, end = ax.get_xlim()\n",
    "ax2.yaxis.set_ticks(np.arange(ax2.get_ylim()[0], ax2.get_ylim()[1], 1500))\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "ax2.tick_params(axis='both', labelsize=30)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('1-hidden-earthquake-rmse.pdf',  **savefigarg)\n",
    "plt.savefig('1-hidden-earthquake-rmse.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('1-hidden-earthquake-rmse.png').convert('CMYK').save('1-hidden-earthquake-rmse-cmyk.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcgAAAHACAYAAAAm8viHAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAABZEUlEQVR4nO3dd5xcdb3/8ddnZ2t6SAIBQgid0AMBBEURkCJIUQQFKYqieMV6vaiIouKVnwXhXgQpKkVAkCogvYpwQy8hQGiBJLT0unX28/vjeyZzZnKm7uxudvN+Ph7nMeec+Z7v+c7M7nzmfM+3mLsjIiIiuer6uwAiIiJrIgVIERGRBAqQIiIiCRQgRUREEihAioiIJFCAFBERSVDf3wWQ2hg7dqxPmjSpv4shIjKgPPXUU/PdfVzScwqQg8SkSZN48skn+7sYIiIDipm9Veg5VbGKiIgkUIAUERFJoAApIiKSQAFSREQkgQKkiIhIAgVIERGRBAqQIiIiCRQgRUREEihAioiIJFCAFBERSaAAKSIikkABUkREJIECpIiISAIFSBERkQSa7mptM/0maF3Y36WQfC3rwHZH9HcpRCRGAXJt07oQRmzQ36WQfEvf6e8SiEgeVbGKiIgkUIAUERFJoAApIiKSQAFSREQkgQKkiIhIAgVIERGRBAqQIiIiCRQgRUREEihAioiIJFCAFBERSaAAKSIikkABUkREJIECpIiISAIFSBERkQQKkCIiIgkUIEVERBIoQIqIiCRQgBQREUmgACkiIpJAAVJERCSBAqSIiEgCBUgREZEECpAiIiIJ6vu7ANKLfrvV6vs6V0JdKnff4RcWzuPmU8o7V7E8amFNKUctxV9Tdxoe+nVyuv98pW/KM0h9sKyNl95dxtsLVtDe1U1TfR0Txwxl8vrDWXd4c++ePOl/MIk+437xwbI26pqGjij0vAKkSA2kvZtL5t6P4wAYxlc23IeUqZKmL6S701zywiW4h/e/22FDO4Qbn36Xl99dWvC4rdcfwZG7TOCAbdejqT5VMJ0MHu1dae568X2uf2oOL7+7lNTIdScVSqsAKTX/cl8bg8XLK+Zy3fuP5ezba9TWbDtsQj+VaO3y8sKXue6V6wDoTHezrK2L+nnN1HVuVPy4d5dy1m0zuPzRWfzkkG3YcaNRfVBa6S/PzV7Mz2+bweyFK8tKrwApNf9yXxuDxbSlr6+27/Glrw3q17wmmfbeNABaO9OsaO/CAWt6tWSAzJi9cCUnX/kk39p3S47ZfWIvllT6y9XT3ua8+2YSVTKUZfD+pJfV/ecrsN+Zq+0u9OWe6PALS97nqyi/KqS7nYd2vYArt7qAFZ3Oyk6nPe2kuyv4y6+xx5es/vqmLVn9fSjqP1/RvagqPf7u47R2plkeBUeA7uZXATCD7TccyZG7TOCkj2zCkbtMYPsNR2KWm4c7nHvvTK6e9nbvFVSfcb+4etrbnHvv6sHRDLyro+Dl5IC8gjQzA44CjgN2AsYBC4EZwDXAZe7e1QvnTQGfBj4DTAXGA93A+8BrwAPATe7+aol8GoATgc8B2wDrAPOAZ4C/Ate5V/I7p2cKfbl/cYO914j8ANyd9jS0dkGXw/f/Fd6eA/Pepe/d3c2RmxsHbAxNKUvIqfYWdi5n5sp3V9s/c+U7LOpcweiGoX1SjrXVwraFvDj/ZVa05/7Ldze8w0E7Dufkj+zAhqNaVjtu7uJWLn90Fjc/Mzdn/3n3zWS7DUeww4RRvVls6SPPzV7MeffNXG3/4VM25IQ9JzHh9LkFf70PuCtIMxsN3Av8DTgY2BBoJASrfYBLgGlmVtN6EjObAjwBXAccDWwGDAWGA5sDBwL/D/iPEvlMAqYBF0flHR+Vf0PgkOh13W1mo2pZ/kIWmhX9cq84vxLBohrPzXMWtcOyzhAci3l5IZz1uHPMnc5z8/rmN8YTS98o8lyFV5FSscfmTmNZW/bKEcCAkc0NfHi7JYnBEWDDUS386JOTOffonWhpzDbQcYef3zqD9q507xZcel17V5qf3zYj58qxpTHFuUfvxI8+Obng30bGgLqCNLNG4BZgr2jXbEKgeQ2YAHwJmAzsDNxhZnu4e+EmbOWfd0/gDiDTHPgJ4FbgzWh7o+i8nyyRz6gon62jXS8BfwbmEILsyVFe+wE3mtn+ZV8Jvz+9/CblMU80pqB1cfJz/zyV/WkqL6Ooy8ITTfUwIu+Y5pHhuaWvs/+YHUrmEbeyy9mgE8r9qrrdvx5WlgL3wsoGGFIfXUn2oAvI7LYFnPDiBRUfd/bLV3B2gecuTxkbpcsI4sU+17Wkum720tmccOcJic+1daZJ51W4jGhuoLG+jrMfP5uzH0/+BC4/8HI2GrERe24+ll8dsT3fvvbZVc+9vXAld734PofuuEHpwlXxf1dRHmvJZ9wb7nrx/dUa5PzqiO3Zc/OxZR0/oAIkcArZ4Pg0sJ+7L8o8aWbnAzcDBxCqLs8Avt+TE5rZesA/CMGxDfiiu/+tQNoUsG6R7H5KNjjeCRzh7m2x4y8gXB1PAT4OfBX4Q0/KDzC7Dk4Y1QDX7RP6QY7Lq/IrUJt79pjRnJ1/o+apX5D2bhg3lEobxZ896xbOnnVL4nOXb/t18ptTrOxyVnQm57X9WNhqNAx5IxS/y6Gze/V04XjPBskq/Xtx7b+kHm2s5+jWAi9Qcvz7nX8XfK61M/fnU0tDisb60pVjj77zKEePOBqAPTcfy+FTNsypbr3+qTnlBUhZY13/1Jyc7cOnbFh2cIQBFCDNrB44Pdp04Ph4cARw9zYzOx54g1D9eaqZne3uC3pw6vOAMdH6ie5+baGE7p4GVq9fDOVfF4gub1gBnBAPjtHxC6PyP0+oJTrDzP4Y5VuVNHD2sBQrDOhcAd2d9PSOWEd3F5jRUsPbpI8unsnRse3OdHJwbE7BkHr4037RF+DsbOBLdzsru6At791a0QkN5jTk5eXuWP4PgDyzWuexpGsl/1zwLB3Rx1BvddSRfNymLeuxLN3GW23zAGhZVfFnqx3xaFNqVYBM41wx/S8AHN0VfvHWWR3NqeId2a+ccSVd3bmVDF+Y/AUaUvmvNuvet+5l9rLZOfv2nbgvE0cUvisxff50nnjviZx9247Zlt3W363gMfNb53Pr67fm7BvTMoZDNzu04DGQ/Jqefv9pIPzj477qXU13O11pX9WliM5xNDe3sbR9MfV1jdRRh5P5Deg51bB/fvYm7p+ZfR9a2+pZ1r45KQvv3dNvLeJ3d7/CsKbs1+SKrkW8suLBnLL9un0l9dZY9DV1Rv/qp/3jtwD8v/blNFjxzzbtnXSTXnUMwKZDPsSohvULHvN++6vMbZues2/dxs2Z0LJ9wWOSXtOQ1Ci2HvbxouV7dsk/6M6r29lxxCGr3r8kr694jCVd7+Xs663X9PyifzHtzU1W7TOro77OuOih8m97DJgASbhfNy5av8/dX0xK5O4fmNnfgJOAJuAwQjVmxcxsY+Cz0ebDxYJjGQ4n3GsEuMbdP0hK5O7Tzex+YF9gPeBjwP3VnvTleuP/GuvoAuhqA7ppwqlPCG6bdob7OG82ZP8s4m2FDKB1ER11ITgl1d7Hc920owMHZuX+jsnRZUYXcMMr13Jo22IAUg7LfSjErlHNjBGN0JgyujzNj177G12e5vSuldCdJtWdZpg7w4Emr2cpQ/BYSFrWnuYzD3+f9pTTZdBpRpcZz775du6V8OdzKwfOevMmpuW1wB2ZTtOY8P4dsGIl31w0g6uGD+O8MaMBaI6SWfiaziY24436OjqBBqDbnXOeOgeAg6N7tfXuNHcvLvjeAZw/7WxW1uVeLR11w3doiJfvzCU5z9/82s08NOehnH2b3P5DJra2FjzPUyOGc070mjKOX7KU3RZmy/faNt/gpa3+g/aubjq6upm9/BX+OuecnGMmt3dw6JXHFX9NG09Y7TVt3NkJlv2R8YHnlgVzupZNpmvFlixquQqAps5lNBX5EdfWMZ9H23O/Rta1Y2ltz3bNmfPgA9zUvdeq7brmOQzd5PKcY9Lp5YzsTqi+iJmXqsMxHl0Uju3obqW9q/jXr6XawLpWHQNw7/NOevk2BY9pWOdhmtf7Z86+jgUfof2DwkEr8TW1bshNswoHLYBhW/4VS3Xk7Lvr/zaF7sK3ZVom3EL98Jdz9vXWa2oa9y86fPyqfVa/gAserKzeayAFyP1j63eWSHsnIUBCaDxTVYAETiDbkOnSKvPIqLT8+0brB1JJgMy7X/Ho85eQfvYPOdWoHWarBcjw5R6+SP9n9EjuGBquMxfERhcZ05XGcNLRVZc3jci5KlrS1UqHdzGmK83eK1v50pKljEyn+ePokdw1dEhicTvMWFFXx0upFAvr6mgAGtMp0qQ4uP2/Q6KGZs7dZwh7bhDONn3ZW9z6Yqh5vmPCegDs0NbOVe++D0CjdTEzPYEt6rLVZWlSzFu5Izbq+Zzzd1kIyIXUW+l/qBZ3LnhvHht3haue+L9tszttCVepUxrH8v0dTqGhaRQAM99/Bt68BoB9J24IhGBy3TvvrXZspX5yy3TaO7vpSIfA9XzX4h7nmeS259/h3KefWbUdvnhrk/f/vDePP4weyTPNCV++3sjK2Z+D9EgaRj61ave3Fi7h8lHDaU16/9vamdTZycWjR+XsH9MwlzmxALm4x/UtwSETNsgJ+vtO3JBlr/wsMZhMa/r6avukct0dY3K26xoX0N1a2R/kQAqQ28XWnyqYKniywHGV+mhs/X4zGwN8k9DVYxNCF4/ZhAD2v+6+elvi5HL0Vfl56v2nGNk4khVdK+hMh+q8DoxMuMr/cgc4beFi9l+xkh+OW72u3oAPrwxXGi81Jg9heM4H85gQtQBsdue0hYv53NLlfH38uMQvq4xMYOny3Oqqw9eZzZ4bbJ1NlxC0OvPy3TM1g2XeQhvZvDqW7EJTXoDsxGiKXdnNb3U60tDRTehW0rn6vayGvB8XrWbcOWwIX128enuw/ODY4s7XFi9hcdvuHPP2CNq7u+lIQ1tqHVa7CVsjVzz2Vm4ZJrRTP7x3ztVb1kun+e28Bdw6bCgXjcr7u7MOGoa/SOfiPbFU9ir46eam1f7eMu//IctXcsWI1d+EJsu9ik5XfKdd1hieG96srq1AwsIGUoDcMrY+q0TaOYTbbylgCzOzKvsVTo0elwAbAzcQumXEbRMtp5jZD939N/mZmFkdoVsIUbnm5KfJE/9G27JgqiSx1nALDWaObiBF6IvS3jyClZ3LSBt0Y9ThOV/u8Xfo8eZmOgzGxhpAtHR3c9jddew1vZHND3uP2xe3ccnY4bTW1WEGww1weHDIEL6wdFn04sO+O4cNSfyy2m1FK7cPj/1Kd6ObFAbc3vQjwFlneSfcnL1fs1V3GjYYBcB9b4erxKQq4yG000ZDVAjoah9PQ9cw6uqXr0rTZZZzdf37n97JF165Z9X2D4C/f8T4+17ZL8qvLVrCY0NaeL4pG3wfbWlODJBxO7R38IMFixifTrPc72B/Hoi97jT7Mbrka+qJY1+6K+e15RrNS4wu8BxsuHN7aPrWjww4dPkKdmttY+9RO5FqyXboTw19g87Fe+LpbMX/y025VXA7tHfwlX93UPfUKF5mFLsB19GV8/m2e+6Ng1TZ7aeLu23OOzi2qnbgvrfn4g3fqUneGYU/3wejpbD8v/GBKv4e3LbJnlyzpdPaCG1NhndXPjD9QAqQo2Lr84sldPcuM1sKjCa8xqHA8mLH5DOzJmBktJkGbovye4NQZftatH0YoRo0BfzazDrc/by87IaRfa8Xl9F1I96oaFQl5Y57oiEbkAxorm+moXMly72TToOm6Ps36cv90ZbcP6btWzv4/nuLWT593Kr8Dlmykqkr2vnN+FFMH5INFk82N60KkB5FyPz8MsHioSEtuQEyr2tuA2lSlg0UmYY4+ZJCScq6afA0ndFbb0B32/rUDcuO49BZRuPW7s6RdK0cC17Hx+xFNu3qYkV7e06A3Kyjk1uHDeHppibmpVLstaKV9+tTLExlvnScHdvbGZ8u8IXrdXQsiCosum+ggS6aKN3D59ily+jMa/5Tn/hu9My4dJoT8/5GdmlrL3qMdw3PviZgl7pXOKj75SJHBKVe0/h0msauSXjdbHDoxvGO9WgY9jINLe/S3D2BXVtfZYh383SsSnbH9nbWbVv9y2Ontg6GLg61Kw+3595323VdY4stN121vTI9kldaP7Vqe8Ky52n23AZPSVq6wz3oExcvZc6w7am3+TQ0pqBAYy+AtDfSTYqtW7Ln23SHnRhZnzx84dYrR0OVja3H1m/F1i2Ts+Udug5bT9y0yBHw/IpDSHtuS7odPrwZqSINll5v3Zul6S1y9hV7TQAfdLQxtyM3eK+7yWQ23Hr18sXfg/VXhE+6zuqptwaGsxVHfnT1Y07/fwVPPaAC5LDYejnXyq2w6ifxcCoMkLFjIYx0AwldM4A/mtlXgT9G2782sxvcPX6VWE3ZMwpWhpnZyYS+kwzbuJl91il80zqjq66e+u5OltfVrXpDltXVsefECauCxX8sXMJmnZ3MjjXW2aG1nfFdafKHnBjflWb71namD2kModBgUlcX9w0dwgtNjdRbil13OIHNls1i9qIZq47bcdO9GL/B3kxc8ioHfvA4DZaiec4HpNP14csxKkt9qgGvb6AzHQJjexrAaH3ns+ApPB36JnZhvO/FfwGn08NpnRM1EPE6IMWueV9Qx3LXasd1Lt6V1rfC5dOd0dKy0Z+p82yD5WubxnNtS17A6G5iHJm2WMa/mofzycWFymi0fxC60XrTbXTQRAewrOgrgnPeXb1v5v+WOKYaN3cdwS1LD6YxVUdTQx2NqTrub6njvOF10b4Ujak6Dq6vo7E+s29jGlM7he36OprqU3TU13FlfR1Nqcy+ulXPZ/LZL++5pvo60vV1dKXqqE+FH1B73vM1Zi5qotudBSs6SA2dhQ9/BQOGtDTy8tCJDG0YGlpuR6Zt/DEOqd8OXsztObXH7t/m0FO/wZxFK7nuwkch9lvuyJOOTJgS6yO5m2X0g8x8AXzvW6+UfUzm6/nvR/13GWlh3uvjmH93WUlX89lt9+XrR32jwqN+VsWZJpdOknjMZ8pKGX8PNlkS/j9b6psY2jwU8+GcsOek1QYHOD0/k5iBFCD7Wv7Np2XAF/K7ZgC4+0Vm9gnCp9hI6K9Z6H0v5+d9WZcA7n4xYaAERkxqKXnM8s7ltHa30xC1qcyEhk4zOmJx4qLRIxmTd6XzxNBmTliQ/BvjiaHNsXk74LmmZh5raYn2wCNv/5OhqdzGCJmh5/YYuQV7jIx+UU5/iBXudMUaBKYdFraTsw+MriW7hNWmSv6E68CLN8cvh6WWU9eU15unLuFqKm/fG411LKkzRpYxZqxFPxKM6HOy5H0HbL4ejfWpbKBJhYCSH3ga61NMqHuu6iuMr++9OT899RPVHVxjC9sWMnNRuN1fZ0Z9ndFFeK+d0C9yWFM9K/JGbpq5cCZLbLP87Fa54rG3cm4zbL3+iN6fL1J6zTrty9hk6bu8NXRzINxJufzRWfzok+UH6YEUIJeTvaprpvQVYfxnQqkf4knyj7mxRH/Ki8n+zNmP3AAZL2vxsY2CeJPP8sqeaoBheWMULM/2JNmos4Ono7FJu/IHaY6moXJ3cKfdjaXt4U8j1Rwi08ymBhalVm+w8n5DIzObG1ngI1gVcqP7jhn17dBW305TKhuUE8cpPfxCbnzJOe9Zp7UrjLuaiYvltuzbvb3y0W4AGuqgKQUtCf8R6w+F3cdDY5RmacMbvF6fH7xy16NVOmzkqnUD7tn1OPYcsQONdbDVQ6dk03o3L/7oAJrq66j/fd6XcpGRVC6q4DXOe3xE8XsTA0R+f8yWhhTLYuOwtnamox8Fq/+9Ppt6l20T8nz0tfmrjcl65C5lzsRSbKQbTZjcr/Z7+0n+tP7mq7ZvfmYue285blCOpLOYbIAcQ5EAGQ0qkGnq1kXomF+p5dGxmffo6RLp4y1T83+mxvMaZWapEp3/4+2TF5cuanH7t6c5dsFCPrlR7v2V+FUkhL6GmNFdZ6TWGRqea8v2oXt23dHsf0vo19Z5w9dY1gmPZSJKkdapXd2wrANW1sHwhhCMYPWh556b5/xzljO/zMZmDXVh4ID6umxw+u2uRmMqBLLGFPzPs86spdnnf7ALfHiDWJq6kK5uVfkPipasyUC88unnb7zO/AJdO6cMD83In1n2ZuLzC+11pozbMWzUxd6zbhha0dVw5cad+g3GnVppNdqaZ9q703K2mxpSrOwIw82l2sP7v5Q3Vw03F/fSTqM58uWXcvY9+tp8fnjTCzn7Jq4zhAO2Xa8XSt97Bsvn2xP578GmXWnuvWRaznBzP7zphbKHmxtIAXImoWsFwCRyW3rmm0C2l/mr1bRgdXc3s1fJVpovKZY+7/mR8SfcvdvMXge2iso1geLl3zi2XqzrSFEtDhcs7WTjNLQ3ZG+DjuzuZmld3Wr1uA2WYlTDUDq704lNB6Y1pdgfuPoV5xNR/+Bnki65Iqn2SQCkm2aFx25Y0g5DG8KV2rQlr/Hx0dtzxyy4bIbz9LzyXledwbd3Mo7ZCkbenVvSI7fIbs9Z7ryzIhuQAfaeYKw7pIyWOUV0JPy2aUk18rUN9+OQsTsDcNv8p/nj3HtpTed2pG6v/SQza52OvPfUgLFDh7No7kepWxkanqeHPMnS7rtpbuqipSFFKvox0p7OVnvPWbSSKx57a7UrRzP4yae2oam++D1tWfM11af4ySHbcPKVT66qPm/tSPPta59dNZtHMQMpQE4n29B8KvBQkbRTY+vTC6Yq7XmyATK5019WPCgmBdPphAAJoXzFAmTF5V93yLq01LfQ2pVt39NqcGdTHV9d2U1TqonH3lnImSOaeHhI9v5g5nFUw1C+u9EnOWTszty+4JnkL3eMldd/jU/EGq5l7l0a4Uquvg4arZHt6valo20K0xdA15Bn6Bp1H25hZJ3lneHq9dkFnXzkCef98ib3pr4uDDPXnIJvv/X14u8gcMVLnntPaR16HBwBfrbpkVz13iNc/u6/cO9m5+Gb8J8bH8L4qNM/wKfG7cKuIzbjN2/dxjPL3sSsjhPW34tjx3+kcMa1GPR6LfCzPX/GVS9dxeUzLsfd2Xm9nfnPqf/J/dM7OPfe8HuyfuWu1LVvTsfIW2hrepP6uhQ7DD+UDboO5dd3vszL7y3jxXeWJA5D/O39tuy9qa70Gfe5HTcaxbf23XLV30bGzc/M5ZZn51K/zoabFzh0QAXIu4DvResHAL8rkvbA2HqpUWuKuQNWDRG6S4m08eeTrvruInuP8gBCn8pCKi7/qKZR/OmAP3H242fz/LxsZ/hHG+r4anQnb2jDUH60aBHTm5t5N7of2eAwddSWnLnpZ1Z9wed8ubc9iwEnrOjgqGUdLMsbH/U/57dx66hGrh5nmPlqwWLucufyl3bmxlmb0rXO7aSbZuFuLHhvL95b+OFyXhpNqVA121JPybFTV73ud5yb84ZcPHLzngdHgJTVcfz6H2XK8Em81Tafg8dMSSzX+KZR/HaLY7lt/jNMahnL9sM0U30tpOpSHL/t8UxZdwpvLXuLgzc5GDPjmN3D85lZ4+vSo2lYeALpIU9R1zmOGXM3ZgaFJ0M2C8Hx87vpcxpsjtk9fKaZv40Md7D6xuRhvhhYAfIBwqTC44D9zGzbpPFYo0HBPxdtthGmx6rWLcBKQqOZI8zse0Ua6pwcW08KajcD5xNauX7ezH6cNB6rmW1LGHcW4D2KXynnGD90PDuM2yEnQG6Wdm5tquPpqE/kzvXD2bMjzT1NRjrqC7n7yM1yrn4g9uX+xjQmpbvZriPNorzgaMA6jfCV9k4+tPXxicFiw2HGf+0CLfWj+OMLx5Ae+izdHWPpbis+bEy9hXuDQ+pDlerKrujqtIxar0ffcX74aO6lwcThcMDGBQ6o0vbDJpYMembGp8btXNsTCwDbj9ue7cflDlh9zO4T2W7DEfz81hm8vXAlhlG/cmqBHLImrjOEn3xqG02SPIjl/22UY8BMmBx1rv9ltGnAFdHkyauYWTNwOawaQPH8QgHNzC4zM4+WMwucczHZK9URwJXROfLzOpns1eEKYLWJB919HpBpYjkMuCw/r+j1XEm29vOsSmfyePzdx3O2n2io4/dDUzzUWMdDjXX8fkQLTzTW00AYSNsIXS6SmBmfauti+85u2tOhy0VcZvBwCMHikLE75wTHxe3OH19wPna9c96z0J42upZOKRocJ68Dv/6Icc2BMLwx247FgSUdsKzDSRfoJpHudv77iW6+/XBoBZt9HfCT3Y2mVG2uIGXNtsOEUVz1ld358SHbsPX6xe+MbL3+CH58yDZc9ZXdFRzXApX8bQBYdSOw9Y9owuR7yZ0w+SKyEyafRPae4QxgT3dPbFxjZpcRBiMH+Jm7n1kg3RDCVVzmZ+jrrD6STrzZ4xfc/aoCeY0CHiN3wuRLgbmECZO/SnZEzgeB/d3zhqooYOrUqX73I3dz5D+OLJ6wcyXY6r+Lbtjhu7ldLvIcf3c3Ly/Mbh++Gfxo1+TfV68sci6b4dz0+upTTyWpMzhgInxxG2PX9bLVqFe/4pz7zOp/n2aw7TrhnuKIRmNph/PyQnhxYfLUlt+ZYnx+qzU8OC59B3Y9qXQ6qdgHy9p4+d1lvLVgBe1d3TTV17HxmKFsvf5w9XNcy32wrI31x419Nd22PHFIz4FUxYq7d5jZYcD1hGrIjYCzEpI+TRjxplTL03LOudLMPglcB+xN6MLxy4SkrcAphYJjlNdiMzsIuJEwKfJkku+l3gt8ttzgmJHfP6yiY/O6XMR9sNJzgqMZnDA5N+C4Ow/OgUtfdP6dOCPm6oxwX/Gag2DHsasH22OioHbes77afYPpC8JSbEwFi1q7rvHBUXrVusObo0A4rmRaWbusO7yZ7vYVBQdRHlABEsDdF5nZfsBRwHGEQDMWWAS8CPwN+EsZ451Wcs55ZrYPcCRwLLAzYa7GVsLYrHcSqnPfKSOvWWa2O3Ai4V7ptoQr0fnAM4Qq1uuq6ZqS3z8sbsq6UwB4Zm52ZvZuh87uUHV62Zuv8f4H2zNxBEwendva86W8Pn/bjQn3FjOmz3d+8YQzrcyZmYZG9xWbo872S9oLB7BjtjK2GwM/n+a8XcFwDxOHh2rVHcYqOIpIdQZcgITQRxG4NlqqzeNEQpCq5Jx/j5Yeia4ML4mWmsnvHwbQUt/C13b8GodseggAN939ff5n3pMs6ezIGb5txtJOXnstG5O3Xsc5cnPjgI3h7bzfV1tFd37fW+H85mnnxtdKj41nwL4bwZe2MR55x7k+NqjrW0uBDQsfu8NY46oD4a634PrXcq9m8229DqvKrXuOItITAzJASrJC/cPGDw0zdD03ezFXPf9hlrdPwde5HZpmAUbD0r1ILc3tcvHyQjjrcefyl2DHvAEnWlJwzjPdXPxC6XuMwxvgqC1DlezE4SFgPZ9XNdpexn3KppRx6KZw6KYWqnwXhcDang7dQDYeAVuPrk0/RxERUIAcVAr1DwO4etrboQ9QR4o6G0XDvGOoG/osdZ1jqeso3Kp09jKYGVWxttSH8VEvfIHEKafiNh0JJ042PrM5DG3IDVpLO3KvN5sqHLBk3SHGukMoetUpItJTCpCDUH7/sKunvb3aKBKG0bByCtuNCVWmIxuNJR3OK4tC45f4HdA6g6UdsKIr3LcsZtMRcNpU4xMT4+Ob5sqvIt24dGtrEZE+pwA5yD03ezHn3bf6wD6HbxaqPeONbTLdL8PoN2EkmrTDymhouGLNhkY1hRajx24NDXWFqznnLHdezAuQW49OTisi0p8UIAex9q40P79tRk5ga0k5v/qIsecGhYPYhsOMr20Pby5x7ikxWXpDHZwwGU7d0RjZVPr+X2+NjyoiUmsKkIPYXS++nzPNC8Cvdl7KnhsUnualPe1cNgPOf95Ztnqj2By7rQu/2cvYeET/j48qIlJrCpCD2PVPzcnZPnzKhuw5LnkKDHfnn7Pg7Ced2SWmojZCler7rTB3eXn3EPtqfFQRkVpRgBykwvBa2Q6MZoS5z159dLW0z8xzznrceWq1odNzxafHSllo0frth53DN/OE+5nBnOXOFS+tfuWo8VFFZE2nADlIvfRu7rAz220wkg1HteTsm73M+fVTzq1vFs9raD2sNwSWdUJbF6zohC6Hxii23fw63PKGs+06Xvb4qN/eSaPciMiaTQFykHp7wYqc7a3GD8/Zvm+2c8oDTkeRTvp1BkdvAd/d2fjLDOf6V0NfSIB0NzlzwWh8VBEZbBQgB6n2+DhywMiWhpztncdBc4qCAXKvDeDHuxlbjQ6BbEQjZAJfSz0csgk8Px+Njyoig5YC5CDVVJ87O8aS1tyJQUY3G9/cEc56Ivdqb8tR8KNdjb0nFB/9ZpMRxmlTNT6qiAxeCpCD1MQxuXM7vvLe6pd6x02GK1+Gt5bBmGb47hTj6C2hPqGjf9LoNxofVUQGMwXIQWry+rn3HKe/s4S5i1tzhi9tShmn7wrPzndO2d4Y3pgcyMoZ/Ubjo4rIYJM8JbwMeOsOb2br9bMdFN3h8kdnrZZu/42N/9qlrmBwBI1+IyJrJwXIQezIXSbkbN/8zFwe/aCxojw0+o2IrK0UIAexA7Zdj43WGZKz74dPj+DRd0pNbxxo9BsRWZspQA5iTfUpfnLINsRnnWpNG99+2PnvJ7qZuzw5UM5ZHp7/9sNOa2zeR41+IyJrEzXSGeR23GgU39p3y9Xmg9ToNyIixSlArgWO2X0iAOfdNzNnjBuNfiMiUpiqWNcSx+w+kUuOn8rEoUXGlkswcThcsq+Co4isfXQFuRbZYcIortprIXctWl+j34iIlKAAuZZpSoWRbzT6jYhIcQqQazGNfiMiUpjuQYqIiCRQgBQREUmgACkiIpJAAVJERCSBAqSIiEgCBUgREZEECpAiIiIJFCBFREQSKECKiIgkUIAUERFJoAApIiKSQAFSREQkgQKkiIhIAgVIERGRBAqQIiIiCRQgRUREEihAioiIJFCAFBERSTAgA6QFR5vZbWY2x8zazexdM7vPzL5sZvU1PJdXsFxWIq9ZFeT1YK1eg4iIVK5mgaSvmNlo4Hpgn7ynxkfLPsApZnaEu7/d1+UTEZHBYUAFSDNrBG4B9op2zQYuBl4DJgBfAiYDOwN3mNke7r60Rqd/EfhxiTTlBuR5wMkl0swvMy8REekFAypAAqeQDY5PA/u5+6LMk2Z2PnAzcACwDXAG8P0anXu+u99co7xW1jAvERHpBRXfgzSzkb1RkDLOWw+cHm06cHw8OAK4extwPLAi2nWqmY3pu1KKiMhgUU0jnXfM7DIz+0jNS1PcPsC4aP0+d38xKZG7fwD8LdpsAg7rg7KJiMggU02AbAGOAx4ys5fM7Dt9dJW2f2z9zhJp488f2AtlERGRQa6aADkdsGjZEvgtMMfMrjaz/JaltbRdbP2pEmmfLHBcT2xlZo+Y2QIz6zCz983sYTP7qZmNrzCvMWZ2r5l9EOU1z8weN7P/Z2ab1ai8IiLSAxU30nH3HcxsN0IrzKOAYYSqzKOBo83sTeAS4DJ3f7+GZd0ytj6rRNo5QBpIAVuYmbm79/D8mW4kGetGy17AD83sNHc/r8y8hgH7xrbHRsuuwPfM7DfAj9093cMyV+Txx1I88X/Vtdva9UNd7LZHbnGT8qt1ukFTvimj2G3X3H2P3/oGT9w+KzfdwZPY7VOb1ixd2eWr8XlVPpVvTStfkqr+m939ceBxM/sWcAzwZcKXO8AmwH8DPzezW4FL3b1UlWg5RsXWi3aBcPcuM1sKjCa8xqHA8h6c+3XgbuB5YAGhmnlb4EhgU8IPhHPNbB13/2mJvN4hVAE/C7wPNAKbA58GticE9R8A6wMn9qDMIiLSAz3q5uHuKwhXi5eY2faEq8pjCcGsATgCOMLMZgOXAn9x97lVnm5YbL2tjPSthAAJMJzqA+TH3P3hpCfM7EfAmWT7R/7EzO5x90cK5PUF4FF370547kwzOwX4X0KQPCHK66pCBTOzk4n6U06cOLGsFyMiIuWp2VBz7v6Cu59KuPI5AXiY7L3KicDPgFlm9g8z+5SZDYhh7goFx+i5tLufQfiRkHF6kfSPFAiOmecvBH4S21V0YAJ3v9jdp7r71HHjxhVLKiIiFap5kHL3dne/0t33BrYC/hw9ZYQro4MJnflnmdkPzGxYYkari18BNpeRviW2vqzMc1TrTELfTICPm1lLkbSlnAMsida3NrPSFeUiIlJz1vO2KwUyNvso8BXgM4R7dBCCZJwT7umdXGpkGTN7g3B/E2CSu79VJG09oRo2BXQBjTVopFOUmb1M+EEAsI27v9SDvO4kjAYE8El3v6PUMVOnTvUnn3yyVDJ44k8wYoNqiya9Zek7sOtJ/V0KkbWOmT3l7lOTnqvpFaSZjTOz75vZK8ADhAY8zYTA+AZwGrALoRHPu9H+scD1ZQw8MDO2PqlE2gmE4Ajwam8Hx8iC2Progqn6Pi8REalCTQKkmR1gZtcTulecDWxBCH5p4EZgf3ffwt1/4+7PuPuPCUHu20B7VI4zSpxmemw9MdoXeH56wVS1FR8sYfEalJeIiFSh6gBpZhPM7CdRv8d/ElqsNhAC49uEgDfR3Y9093vzj3f3Tnf/H+DcaNdOJU55V2z9gIKpgvjoObXoYlKUma1Ptp9mB1Cw+reMvJqAD8V2zSyUVkREek/F3TzM7DDCvcUDCAE2c18xDdwBXAT8s4Jqzceix7El0j1AmCZqHLCfmW2bNB6rma0LfC7abCNMj9XbziT7PjwUdX+p1neBzIDwr7r7az0pmIiIVKeaK8ibgIMI9/iM0PH9F8Am7n6ou99e4T2/9nISuXsX8Mto04ArosmTVzGzZuBywsAAAOe7e/x+XjztZWbm0XJmgTS/MrOCHQzNLGVmPyd3bsdfFkh7uplNLpRXlOZrhPeyaF4iItL7ejJQwN2Eq8V/9HBItMeBj5eZ9kJCq9i9CJMiP2dmF5GdMPkkwoTJADOAs3pQLgjzT55mZo8C/yZUdy4hdCHZhjDUXrwbxi/d/aECeX0WOMvMngEeAl4CFpE7ks4OsfR/Ba7oYflFRKRK1QTIXwMXufubtShANKdjoaCSn7YjquK9njD91UYkB8GngSPcfUnCc5Uy4MPRUshK4DR3P7+M/KZESyFdhIZOP+uj1rciIpKgmsHKf9AbBang/IvMbD/C1dtxhGAzlnA19iJhLsi/RFWyPXUAITDuQWiEM47QwjRN6IrxPHAfYWD2hSXyOg74aJTXtlGZxxCquRcSrngfAv7cg+H4RESkRno0Fmt/ia6sro2WavM4kRKDgbv7NGBatefIy+sF4AXgD7XIT0REelc1rVibgP8iVD3e4e5PlHHMroSGPd3A2TW6uhMREek11VxBfoYw8HgnuYN0FzObMIh3PaFxyg1VnFdERKTPVNPN4+Do8QF3f7ecA9z9PcK9OgMOreKcIiIifaqaALkLYZDxslqexmSmjSo1TJyIiEi/qyZATogeZ1V4XGb4tY2qOKeIiEifqiZAZu5bVjo4QGai4KaiqURERNYA1QTIzNBtG1d4XGbItkVVnFNERKRPVRMgZxAa23yqwuMyjXM0O4WIiKzxqgmQd0ePHzazI8s5wMw+SxiRxumD6adERER6qpoAeQmwNFq/3MxOKpbYzL4MXBZtLicMcC4iIrJGq2Ys1sVm9i3gL0AzcLGZ/QC4jTAIwHJgGGFWjUMIs10Y4erxO4WmnxIREVmTVDUWq7tfbmZjCbNOpAhB8JsFkhuhxetp7v7nqkopIiLSx6qpYgXA3X9HmJ3iXkIQTFoA7gI+4u7n9KyoIiIifadHs3m4+2PA/tHV5EcIgwiMINyjnAM84u7ze1xKERGRPlaT6a6iIHhzLfISERFZE1RdxSoiIjKYKUCKiIgkqEkVK4CZDSfcf0yVSuvub9fqvCIiIr2h6gBpZingGOA4YDdgeJmHek/OKyIi0heqClRmtj6hUU5mbkcrnFpERGTgqThAmlkd8A/CxMkAbwLTgM8Rrg4fJMz4sTGwE9AQ7b8HeLenBRYREekL1TTS+TwhODpwLrCFux8Te/48dz/K3Xcn9Is8L0q7PXC+u3+xZ0UWERHpfdUEyMwMHnOB/3L37kIJ3X2eu38H+DqwPnCjmY2u4pwiIiJ9qpoAmbl6/Ku7d5WTp7tfDDxMuKI8pYpzioiI9KlqAuTY6PHNvP2ZK8nmAsfdQGjMc3gV5xQREelT1QTITIvVhXn7l0WP6xU47v3ocVIV5xQREelT1QTID6LHEXn734ketytw3IQCx4mIiKxxqgmQM6LHzfP2P0O4ujzUzFriT5iZEQYUAHivinOKiIj0qWoC5L8JgXDPvP03RI9jCa1VtzazRjObDPwd2JHQuOe+agsrIiLSV6oJkLdHj3ua2bqx/TcDTxOC5/7Ai0ArMB04IkrTBvy6qpKKiIj0oYpH0nH3Z8zsTKAF2IjonqS7u5kdBtwNTE44dAVwrLu/Un1xRURE+kZVY7G6+88L7J9rZjsSRtvZj9CidSXwBPBnd38/6TgREZE1Tc1n1YgGD7gyWkRERAakagYrPz5afc/d765xeURERNYI1TTSuQz4C/Ch2hZFRERkzVFNgMyMmKPGNiIiMmhVEyDnRo+FxlwVEREZ8KoJkJn7jvkDBYiIiAwa1bRivQA4GTjOzM5Rv8bBY8kzjSx7trFXzzF8pw5GTuno1XP0hdq/V1vCDf/K2TN834mM/MTGNTxH/1hyz1ssu+/tXj2H3qvy6b0qX8VXkO4+E/gqIbjeb2YH17xUIiIi/ayabh4/iVYfJAwG8A8zewt4hHB/srVUHoUGGhAREVlTVFPFeiZh0HGiRwM2jpZyKUCKiMgardqRdKzEdjFeOomIiEj/MvfK4pWZfaynJ3X3h3pyfDS/5FGEOSZ3AsYBCwlzVV4DXBYNeddjZlbJG3S5u59YRp4NwInA54BtgHWAeYQ5Nf8KXOcVfjBTp071J598snTCJ/4EIzaoJGvpC0vfgV1P6u9SiKx1zOwpd5+a9Fw1s3n0KLj1lJmNBq4H9sl7any07AOcYmZHuHvvNnGqgplNAm4EpuQ9tWG0HAJ82cw+6+6L+7Z0IiKSUfPBynuTmTUCtwB7RbtmAxcDrwETgC8RptraGbjDzPZw96U1Ov2LwI9LpCkakM1sFHAHsHW06yXgz8AcYHNC95mNCI2fbjSz/Wt1JSwiIpUZUAESOIVscHwa2M/dF2WeNLPzCRM3H0CoujwD+H6Nzj3f3W/uYR4/JRsc7wSOcPe2zJNmdgFwL+Hq8uOE7jR/6OE5RUSkCtWMpNMvzKweOD3adOD4eHAEiILN8YTJmQFONbMxfVfKwsxsXeDr0eYK4IR4cARw94WE8mfuP55hZqm+K6WIiGRU0w/yoz09qbs/XMVh+xAa4wDc5+4vFsj7AzP7G3AS0AQcRqjG7G+HA5mhV65x9w+SErn7dDO7H9iXMOH0x4D7+6SEIiKySjVVrA/Ss64aXuV594+t31ki7Z2EAAlwIGtGgKy0/PtG6weiACki0ueqrWK1Hi7V2C62/lSJtPH+DtsVTFWZrczsETNbYGYdZva+mT1sZj81s/FlHN/f5RcRkQpUcyX3szLS1AFjgd0JLUod+AfwbBXny9gytj6rRNo5QBpIAVuYmVXarzBBphtJxrrRshfwQzM7zd3PSzrQzOqAzaLNdFS+Yt6KrW9ZMJWIiPSaavpBlhMgVzGzDxM6v38CuMTd/1npOSOjYuvziyV09y4zWwqMJrzGocDyKs8L8Dphmq/ngQVAC7AtcCSwKeFe57lmto67/zTh+GFk3+vFZXTdWBBbH9WDcouISJV6vZuHu//bzPYDngP+amZT3P2tUsclGBZbbyuYKquVECABhlN9gPxYoUZFZvYjwti0mf6RPzGze9z9kbyk1ZQ9Y3ihRGZ2MqHvJBMnTiwjWxERKVefdPNw99eBKwlXQ9/qi3PWSrEWt+6edvczgEtiu08vlD5zWDmnLbNsF7v7VHefOm7cuNIHiIhI2fqyH+Sj0WO180fGrwCby0jfEltfVuU5y3Um2aD2cTNryXs+Xvb855IMia33dtlFRCRBXwbI9uhxQpXHL46tF+38Hw0qMCLa7CI7cECvcPd3gJnRZhMwKS/J8qgcAKPK6Pwff32Le1o+ERGpXF8GyMxo6R1VHj8ztj6pRNoJhBasAK/WoAVrOeINa0bHn3D3bkJDH6JylfqREJ9bc2bBVCIi0mv6JECa2RTga4RqyOlVZhM/LnFqkgLPV3u+SpW66lvTyy8iIjG9OdRcI7ABYYi4z0XbTmisU427gO9F6wcAvyuS9sDYeqlRa3rMzNYn21+xg9x+jBl3AZ+J1g8AbiiSZZ+WX0REVtdXQ81lRs+5B7i0inMCPECYVHgcsJ+ZbZs0Hms0KPjnos02wvRYve1Msq/xIXdPuud5M3A+4YfC583sx0njsZrZtmTnunwP6Nf5N0VE1lZ9NdTcYuAXwKHR/biKRZ3rfxk7/xXR5MnZQpk1A5cTBgYAON/d4/cG42kvMzOPljMLpPmVmRXsYGhmKTP7OVFfxMgvk9K6+zzggmhzGHBZVN54fqMJV9iZYHuWu6cLnV9ERHpPbw01B6HV6mJgBvB/7l5t45y4CwnVlHsRhrB7zswuIjth8kmECZOJzntWD893CnCamT0K/JvQYGYJoavGNsBRhJF0Mn7p7sWu+H5GqD7dGjgIeNrMLgXmEiZM/iphwmQIV+oX97D8IiJSpV4faq6W3L3DzA4DridUQ25EchB8mjAZ8ZIanNaAD0dLISuB09z9/GIZuftiMzsIuJEwKfJkku+l3gt81t07qyuyiIj0VK8PNVdr7r4oGrruKOA4QqAZCywCXgT+BvyljPFOy3EAITDuQWiEM47QWjVN6NbxPHAfcFk02XE55Z9lZrsDJxLulW5L6BYyH3iGUMV6XR91TRERkQIGXIAEiILHtdFSbR4nEoJUsTTTgGnVnqNIvp2E4ekuKZVWRET6R1UB0sw2Imp84+5Ly0g/gjAOa7e7l5rqSUREpN9V3IrVzHYj9PN7g9BQphw7EeZwnGVmO1R6ThERkb5WTTePo6LHV939wXIOiGbEeJlw1fn5Ks4pIiLSp6oJkB8hDBRQ6cTHtxMC5F5VnFNERKRPVRMgt4geKx0jNDPqzZZFU4mIiKwBqgmQmRnuSzbOyZOZ13BkFecUERHpU9UEyExgHF001erWiR5bqziniIhIn6omQGa6aRQbWSbJntHjO1WcU0REpE9VEyAfIjS2OcrMNizngKjf5NGExj2anUJERNZ41QTIK6LHZuAf0fRSBZnZeoSpnjIzV1xexTlFRET6VMUB0t2fAq4hXEXuBEw3sx+b2Y5m1ghgZo3R9hnAC1E6B6539/+rVeFFRER6S7VjsX6F0N1jKmHw7p9FC2aWBlKxtJm5DR8Hvljl+URERPpUVRMmu/tKQof/PxJmtohPjlyft91JmCj4Y9FxIiIia7yqZ/Nw93bg62b2K0IDnI8QJi0eQegKMgf4F3CtBigXEZGBpsfTXbn7bOC30SIiIjIoVFXFKiIiMtgpQIqIiCSoZj7I4Wb2JzP7s5l9tMxjPhqlv8TMWiovpoiISN+q5h7k5wjdNVqB75R5zHOEeSRbCA13riieXEREpH9VU8V6YPR4l7svKeeAKN0dhG4fB1dxThERkT5VTYDciTAqzqMVHvdY9DilinOKiIj0qWoC5PrR4+wKj5sbPW5QxTlFRET6VE9asVZ6bGbIuR73vRQREelt1QTI+dHjZhUet3n0uLCKc4qIiPSpagLkc4Srwc9UeNyRhHuX06s4p4iISJ+qJkD+M3rcwcy+Uc4BZnYqsEO0eXsV5xQREelT1QTIy4D3o/Xfm9kvzGxoUkIzG2pmZwHnEK4e5wOXVlNQERGRvlRxgxl3bzWzLwK3EgLsj4BTzewB4CVgOTAMmAx8HBhOqJJNA1909xU1KruIiEivqapFqbvfaWbHAn8ChhKmuDo0WuIyLVeXAye5+z8REREZAKru5uHu1wHbE6pMl5I7SXJmWQpcBOzg7n/vcWlFRET6SI/6JLr7LOBkM/saoRFO/oTJz7t7d/wYMxvv7u/15LwiIiK9rSad9qMg+Gy0rMbM6gnVr18E9geaanFeERGR3tKro9qY2Y6EoHgMMIZQ7eq9eU4REZFaqHmANLN1gGMJgXHHzO5YkqW1PqeIiEit1SRAmpkBBxGC4qeABnKDYhdwN3AlcEstzikiItKbehQgzWwr4ETgOLKzfGQCowOvAhcA17j7vJ6cS0REpC9VHCDNbDhwNOFq8UPxp6LHucCG0frV7v4/PSqhiIhIPyg7QJrZxwlB8dNAS2Z39LgCuAm4ArifUKUqIiIyYBUNkGa2MaEK9QRg48zu6LGbEAyvAG5w95Wx42peUBERkb5U6gryjegxHvFeJDS2+au7v9MrpRIREelnpQJkpt+iA1cB57j7s71dKBERkf5WSSOdo4ARZnY5cJu7d/ZSmURERPpdqcHK/0KYicOARkIfx+uB98zsQjPbs5fLJyIi0i+KBkh3P4nQv/GLwEPRbgNGAycD/zKz18zsp2a2Wa+WNMaCo83sNjObY2btZvaumd1nZl+Oxn7t7TKMNrP3zMxjy6QSx8zKS19sebC3X4OIiBRWcrord1/p7pe7+8eBzYGzgLfJTmm1CfATYKaZPRLN7NFrzGw0cC/wN+BgQp/LRmA8sA9wCTDNzCb2ZjmAc4D1evkcIiLSTyq60nL3NwnB8Cdmti/hyvIIsv0i94iWjElm1uTu7bUorJk1Eoaq2yvaNRu4GHiNMNXWl4DJwM7AHWa2h7vXfOxXM/sEoftLN9ABNFeYxTzCFXgx8ysvmYiI1ErVVZHufh9wn5mNIMzWcSKwW+bp6PEE4NNmdj2hW8iD1RcVgFPIBsengf3cfVHmSTM7H7gZOADYBjgD+H4Pz5nDzIYQJoEG+ANhGq+NCx+RaKW731zLcomISG2VrGItxd2Xuvsf3f1DwLbA74D3yVbBjiBcad5nZm+b2a+qOU90X/H0zGmB4+PBMSpLG3A8YWQfgFPNbEw15yviLEK18txYeUREZJDpcYCMc/eX3P37wEaEK6ubgE6ywXIC8F9VZr8PMC5av8/dXyxQhg8I9ychTMx8WJXnW42Z7QZ8K9o81d2X1SpvERFZs9Q0QGa4e9rdb3P3zwAbAN8Fnu9htvvH1u8skTb+/IE9PC8AZtYAXEp4z25x95tqka+IiKyZeiVAxrn7Anc/1913AqYS7ttVY7vY+lMl0j5Z4Lie+AGwPaFf6Dd6mNcYM7vXzD4wsw4zm2dmj5vZ/+vL7jIiIlJYrwfIOHd/2t2/WeXhW8bWZ5VIOwdIR+tbWA9HTzezyWTvN57u7nN6kh8wDNiXUGXcAIwFdiVUP79iZr8ys1QPzyEiIj3Q6x3qa2hUbL1oFwh37zKzpYQBDeqBoYQrv4qZWR2harWJcGV6fjX5xLxDqAJ+ltCYqZHQv/TThCvUFOFqdX1Cy2AREekHAylADoutt5WRvpUQIAGGU2WABL4O7Em4Ij3Z3burzAfgC8CjBfI408xOAf6XECRPMLN73P2qQpmZ2clE/SknTuztcRFERNYufVrFOtBEo/FkuqWc6+7P9CQ/d3+kWIB19wsJAzFk/LhEfhe7+1R3nzpu3LhiSUVEpEIDKUDGrwDLGbmmJbZebXeMCwlXrm8BP60yj0qdAyyJ1rc2s0376LwiIhIzkALk4th60c7/0aACI6LNLrIDB5TNzI4FPhlt/oe7V5xHNaLBDv4vtmurvjiviIjkGkj3IGcSRrABmES4qitkAuE+HsCr7u5F0hby5ejxPWCKmU0pkG5kbP0bZrY4Wr/E3d+v4rwAC2LrowumEhGRXjOQAuR0whirEPpTPlQk7dS846qR6RoyHvhFmcd8L7Z+G6GVajXiV8iLq8xDRER6YCBVsd4VWz+gYKogPnpOqVF31ihm1gR8KLZrZn+VRURkbTaQAuQDhGmiAPYzs22TEpnZusDnos02wvRYFXP3vd3dSi3kVvVuEnvu2WrOSxiWL1Nt+6q7v1ZlPiIi0gMDJkC6exfwy2jTgCuiyZNXMbNm4HLCwAAA57t7/H5ePO1lZubRcmYvFTt+vtOjEXmKpfkaudW5vyyUVkREetdAugcJodvFZwhzQu4MPGdmF5GdMPkkwoTJADMIU1OtKT4LnGVmzxDun74ELCJ3JJ0dYun/ClzR14UUEZFgQAVId+8ws8OA6wnTX21EchB8GjjC3ZckPNffpkRLIV3A2cDPqmx9KyIiNTCgAiSAuy8ys/2Ao4DjCMFmLOFq7EXCXJB/iapk1yTHAR8F9iBMLD2W0Fq1DlhIuOJ9CPizu8/tr0KKiEgw4AIkQHRldW20VJvHidRgMHB3n1RmuheAF6h+ui8REelDA6aRjoiISF9SgBQREUmgACkiIpJAAVJERCSBAqSIiEgCBUgREZEECpAiIiIJFCBFREQSKECKiIgkUIAUERFJoAApIiKSQAFSREQkgQKkiIhIAgVIERGRBAqQIiIiCRQgRUREEihAioiIJFCAFBERSaAAKSIikkABUkREJIECpIiISAIFSBERkQQKkCIiIgkUIEVERBIoQIqIiCRQgBQREUmgACkiIpJAAVJERCSBAqSIiEgCBUgREZEECpAiIiIJFCBFREQSKECKiIgkUIAUERFJoAApIiKSQAFSREQkgQKkiIhIAgVIERGRBAqQIiIiCRQgRUREEihAioiIJFCAFBERSTAgA6QFR5vZbWY2x8zazexdM7vPzL5sZvV9UIbRZvaemXlsmVTmsQ1m9pWovO9G5Z9jZrdGr8t6ufgiIlJCrweSWjOz0cD1wD55T42Pln2AU8zsCHd/uxeLcg6wXqUHRUH0RmBK3lMbRsshwJfN7LPuvriHZRQRkSoNqABpZo3ALcBe0a7ZwMXAa8AE4EvAZGBn4A4z28Pdl/ZCOT4BnAh0Ax1Ac5nHjQLuALaOdr0E/BmYA2wOnAxsBOwH3Ghm+7t7Vy3LLiIi5RlQARI4hWxwfBrYz90XZZ40s/OBm4EDgG2AM4Dv17IAZjYEuCja/ANwKLBxmYf/lGxwvBM4wt3bYnlfANxLuLr8OPDV6BwiItLHBsw9yOi+4unRpgPHx4MjQBRsjgdWRLtONbMxNS7KWcAmwNxYeUoys3WBr0ebK4AT4sERwN0XEsrv0a4zzCzV4xKLiEjFBkyAJNxbHBet3+fuLyYlcvcPgL9Fm03AYbUqgJntBnwr2jzV3ZdVcPjhQGO0fk1UztW4+3Tg/mhzPeBjVRRVRER6aCAFyP1j63eWSBt//sBanNzMGoBLCe/ZLe5+U4VZ9Gv5RUSkMgMpQG4XW3+qRNonCxzXEz8AtgeWA9+o4vj+Lr+IiFRgIAXILWPrs0qknQOko/Utetqv0Mwmk73feLq7z6nw+Dpgs2gzHZWvmLdi61sWTCUiIr1mILViHRVbn18sobt3mdlSYDThNQ4lXPlVLApulxLuZz4JnF9FNsPIvteLy+i6sSC2PqqK81Xl0fsf57EHn6jq2D323pU999mtxiXKlVS+QX3ev1/FY9dfU9Wxexz5efb87LE1LlGupPKtbect19r2vgyWz2MgXUEOi623FUyV1RpbH96D834d2JNw5Xeyu3dXkUd/lV1ERKo0kAJknzOzicCvos1z3f2ZGmTrpZOUlQYzO9nMnjSzJ+fNm9fDYomISNxACpDxKtJyRq5pia1X0h0j7kLC1d9bhE7+1YqXvaVgqqwhsfWCZXf3i919qrtPHTduXKFkIiJShYEUIBfH1ot2/o8GFRgRbXaRHTigbGZ2LPDJaPM/3L3iPGKWR+UAGFVG5//461vcg/OKiEiVzL2s2rx+Z2Z3EoaQA9jb3R8qknYS8Ga0+ZK7b1PF+R4A9gbeo/hwb98j25Dmd2QD2iXu/n4sv5eBraLNSe4eb6maf+69gQeizTvc/ZOF0mZMnTrVn3zyyVLJ4Ik/wYgNSqeTvrX0Hdj1pP4uhchax8yecvepSc8NpFas08kGyKlAwQAZPR8/rhqZriHjgV+Uecz3Yuu3Ae/HtqeTDZBTye3Kka8W5RcRkR4YSFWsd8XWDyiYKoiPPlNq1Jq+MtDLLyKyVhlIAfIBINNUcz8z2zYpUTQo+OeizTbC9FgVc/e93d1KLeReCW4Se+7ZvCxvJkyNBfD5qJxJ5d+W7FyX71H8SllERHrJgAmQUef6X0abBlwRTZ68ipk1A5cTBgYAON/d453u42kvMzOPljN7qdiruPs84IJocxhwWVTeeJlGA1eSrd49y93TiIhInxtI9yAhdLv4DGFOyJ2B58zsIrITJp9EmDAZYAZhaqo1yc8I1adbAwcBT5vZpYSpszYnzP+4UZT2QcJk0CIi0g8GVIB09w4zOwy4nlANuRHJQfBpwmTES/qyfKW4+2IzOwi4kTAp8mRCy9d89wKfdffOviyfiIhkDZgq1oxokuT9CPcZbwfeIdzbe58wj+LJwO7u/na/FbIId58F7E4o5/2EcncQXsfthNe1v7sv7qciiogIA+wKMsND581ro6XaPE4ETqxBWSZVcUwncEm0iIjIGmjAXUGKiIj0BQVIERGRBAqQIiIiCRQgRUREEihAioiIJFCAFBERSaAAKSIikkABUkREJIECpIiISAIFSBERkQQKkCIiIgkUIEVERBIoQIqIiCRQgBQREUkwIKe7kh5oWQeWvtPfpZB8Lev0dwlEJI8C5NpmuyP6uwQiIgOCqlhFREQSKECKiIgkUIAUERFJoAApIiKSQAFSREQkgQKkiIhIAgVIERGRBAqQIiIiCRQgRUREEihAioiIJFCAFBERSaAAKSIikkABUkREJIECpIiISAJz9/4ug9SAmS0DXunvckjVxgLz+7sQUhV9dgPbxu4+LukJzQc5eLzi7lP7uxBSHTN7Up/fwKTPbvBSFauIiEgCBUgREZEECpCDx8X9XQDpEX1+A5c+u0FKjXREREQS6ApSREoysyYze8nM3My6+rs8Uhl9ftVRgBSRcvwY2Kq/CyFV0+dXBQVIESnKzLYDTgMu6e+ySOX0+VVP9yAHMDMz4CjgOGAnYBywEJgBXANc5u6qTpGqmVkd8CgwCdgaWASk3V19qAcAfX49ozdpgDKz0cD1wD55T42Pln2AU8zsCHd/u6/LJ4PGqcDuwOfdfXH4TSYDiD6/HlAV6wBkZo3ALWSD42zgDODzwPeBl6L9OwN3mNmIPi9kPzKzkWZ2lJldaGbTzGyBmXWa2SIze87MLjCzXfu7nBlmljKz7czsRDP7XzN7zMxWRg0q3MzOrCJPM7Ojzew2M5tjZu1m9q6Z3WdmXzazkj+OzWwicBZwl7v/rYqXVnNmdnfsfXEzO3ENKJM+v8HK3bUMsAX4FuDR8hQwOu/5ZuDOWJrf9HeZ+/C9+S+gLfbaiy1XAkPWgDLfUKKcZ1aY32jgvhJ5PgVMLJHPP4GVwKaxfQ509dP7dELC6zhRn9/A+PwG4qIryAEm+uV4erTpwPHuviiext3bgOOBFdGuU81sTN+Vsl9tCTRF628QOnF/nXCv9qvAdUA6ev4LwE3RfZr+lMrbXgi8Wk1GtapdMLNjgYOAn7v7G9WUpZbMbF3gnGhzRbG0/UCf32DV3xFaS2ULsD/ZX5H3lEh7aSztl/q77H30/lwC3AZ8jKgRWkKavYBlsffmi2XkW1dleVJlpPkR8CvgSGCTaN+JVHEFQg1qFwizU3wAvAA05D3XL1cgwLXRuZ8hXPlXdAWpz69/P7+BuvR7AbRU+IHBb2P/HN8rkfbIWNrr+rvsffT+jC4z3Tdi781DJdI2EqqrvlNhWT4NPFFumfKOrfgLltDo7oPomG5g2wLp1gWWR+nagDF5z18ZHb9HwrF9/gULHBqdNw3sClxWSYDU59e/n99AXvq7akkqt11s/akSaZ8scNyg5XnVzUX8Pba+fYm05xOqq84xs2+Wk7mZHQ78DZgK3FRmmXpqH0JXH4D73P3FpETu/kFUNgjV0YflJfkU0Ar8yswejC/R86nYvp1q+gryRFWIF0Sb57v7E1Vko8+vnz6/gU7dPAaeLWPrs0qknUP41Z0CtjAz8+hnpLAstt5SIu25wOGEL6/zzCzt7n8olNjMDiXc62wg/MI/q0clLd/+sfU7S6S9EzgpWj8Q+HPe80MI1dSFZJ4bVW7hqvRrYEPC3/KPq8zjXPT55eurz29A0xXkwDMqtl50FnMPgwQsjTbrgaG9VKaBKH5F/VaxhO4+A9gXWBDt+l8z+2pSWjM7mHB12gC0A4e7+709L25ZalK74O6j3N2SlihJOrbvwRqUO5GZfRQ4Odo81d2XFUtfiD6//vn8BgMFyIFnWGy9rYz0rbH14TUuy0B2cmz99lKJ3f0F4BOEkUgMuNDMvhxPY2YHEZr8NwIdwGfc/a6albi0amoXIKpd6JUSVcnMmgkNrgy4yd1v7kl++vykGgqQstYxsz2BL0abbYQquJLc/RlCNdgSwpfsxWb2xSjPAwj3qpqATuAody8ZeGtsVGx9oNcu/JQQMJYRRoPpMX1+UikFyIFneWy9uYz08ftrVVVRDSZmNp5wfynzt3+Gu88u93h3fxI4gPBeGnCpmf0OuJnw5dpFGNbrllqWu0yDonYhajjyn9Hm6e4+t1Z56/OTSihADjyLY+tFO/9HgwpkOhJ3seZ1sO5TZjaU0Al7w2jX7cDvKs3H3acRWkUuJ/wPfZfwYyUNHOvuN9SkwGug6L5VrzXuM7MU8CfCVdETQMHGNNXS56eBysulADnwzIytTyqRdgLZUT5eXZtbsEb3tP4B7Bbt+jdwdLXvibv/Gzgzb/fF7n5d1YXsucFQu/A9wigxXcDJ7t7dGyfR5yflUIAceKbH1qeWSBt/fnrBVINcNHzXjWSH73oc+KS7V31FbWYfAX6Wt/tkM/tctXnWwOLY+oCrXTCzzckGrd+7+7O9eC59flKSLrUHnrsIv7Ih3EspVkV4YGy9VL+qQcnMGgjN9g+Kdj0DHOjuSwsfVTLPPQkjswwlVMv9mjBE2BDgr1E/u78XyaK3zAQ2idYnUbz7yppYu3As4arIgS4zK9TvcYfY+qfMbEK0fre7P17qJPr8pFwKkAPPA8A8Qqfn/cxs26QRN6LBnTO/htsI997WKtGv7GsIQ5VBGJvyExWMtpOU5+7AHYRGEd2EweKvNrN7CPc0W4Crzay7H+5lTSf8aIJQe/BQkbRrYu2CxR5/WOYxn44WCFWURQOkPj+phKpYB5ioefcvo00DrrAwefIq0f22y8k2/T7f3RewFokae1wJfCbaNQPYryfvg4U5JO8iVG11E8YBvRrA3R8gO8RXPXBNNFxZX4r32TugYKpgratd0OcnFevvwWC1VL4QOjI/THYw5LcJU2AdTah+nRF77kVgZH+XuY/fnzrCD4TMe/AKML6Hee5M6GSeGTT7hALpPkH4knVCZ/NDqzzfibHyn1nmMdUMdt1K3mDXa/pChYOV6/PTUu2iK8gByN07CAMU3x/t2ogwXuTfCLN9TI72Pw0c5O5L+ryQ/SQaUeQiwnyYAK8BH3f393qQ507AvYSO3A582d0vT0rr7vcQPps2wnBlfzezQ6o9dyVctQuJ9PlJtXQPcoBy90Vmth9hIuDjgCmEeeAWEa4a/wb8JfqnW5v8EsgMIdYJ/A+wWxkjcd3t7isLPPcVwizvTuh68JdiGbn73WZ2BNnO598mzFGZyMw2ITvwdEa8Ico+0f3UuBs8jAyT70JCtfJehKum58zsIsIPhQnReTI/oGbQdwNx9yd9flKd/r6E1aKllgvwINmqrUqWSUXyrCeM0fnVCsvySUJV+PAS6fauorwnFslvNHBfieOfAib29+dV5Wd8WTnvgz4/LT1ddAUpUoKHq/DPlEy4+nH/JHQn6FOu2oUc+vykWhb9YhEREZEYNdIRERFJoAApIiKSQAFSREQkgQKkiIhIAgVIERGRBAqQIiIiCRQgRUREEihAioiIJFCAFBERSaAAKSIikkABUmQAM7MHzczNTGNGRsxsZzNLR+/LLjXOO2Vmr0R5/6qWecuaRwFSpA+Z2aRMQKvBcmJ/v5411B8I3223uvtTtczY3dNkp5j6rpltXsv8Zc2iACkig4aZfRr4ULR5Zi+d5mpgJtAI/KKXziFrAM3mIdKHzGwIsH+RJPsAp0brDxAmfC7kaXd/u1ZlGwzM7Hlge+BOdz+oF89zEnApYW7G7dx9Rm+dS/qP5oMU6UPuvpIwU30iMxsV23zb3QumlVxmdgAhOAJc0cun+ztwPtAMfBs4uZfPJ/1AVawiMlicEj0uB27pzRO5+1Lg1mjzC2Y2vDfPJ/1DAVJkACvVitXMTsxv1GNmU83scjN708xazewtM7vGzLbLOzZlZseY2f1m9q6ZtZnZTDM728xGlFm+RjM7ycz+YWazozwWm9nzZvY7M5vU0/cgOs8Y4JPR5k3RlXqx9M1m9nUzuyd6be1mttzMZpnZ42Z2npkdZGYNRbK5KnpsAY6swcuQNYyqWEXWImb2DeD35P7vT4yWI8zsMHe/K7oiuhbIv4+3BXAacJiZfdTd5xU511TgOmCTvKeaCFWh2wPfMLNvuvtFPXldhOCYCWYPFEtoZpsBdwL5LVAbgaHAxsCuwDeBKcCzBbJ6kHAP0oDDgL9UXmxZkylAiqw9DgE+DcwjNDCZTrj6+TRwMCFwXWtmmwCXE4Ljvwn3294lBI7/iB63JgTaLySdyMz2AO4FhkS77gPuAGYT7tvtARwfPf9HM2t398t68No+EVt/vFAiMzPC68kEx2eB64E3gE5gNDAZ+DiwU7ETuvsSM3s5Sr+vmaWibiAyWLi7Fi1a1pAFOJFwVeLAZWWkfzCTvoz8HJgGjE5Id3EszZPR4w8S0q0LvBM93wWsn5BmOPB2lGY5cFCBsm0OvBVLN7YH79srUT5Lgboi6abGXuetQKpI2m2AMSXO+5dYfjv099+PltouugcpsvboAI5y90UJz/2M8CUPsAtwh7ufnZ/I3T8gtN4ESAH7JeT1FWCjaP0Ud78jqTDu/hrwxWhzKFW2BDWzJkLVL8Cr7t5dJHm8WvXPXuSKz91nuPuCEqd/Kba+Q4m0MsAoQIqsPW5197eSnnD3ucCs2K4/FMnnkdj6NgnPHxc9vku2IUsid7+fcEUKxfuHFrMR4T4gwMISaeONd7at8nxx8R8bG9cgP1mD6B6kyNpjWonn3yfboKbgfbwoXcbo+BNmNpLsldS7wKHhtl9Ry6PHyaUSFrBObL1UgHwEaCXce/2pmY0GLnf356s8d/wKc3TBVDIgKUCKrD1KVRe2l5k2nq4577mNyNZM7QzcVF7RgOoDTFNsfVmxhO6+0My+A1xI+P77LmFM1Q+AR4F/EaqXXyqSTdzS2HpL+UWWgUBVrCJrj2L35nKUuI9XzMgqj4NsN41KxQN2yf6ZHrqUfJzQsjbzOtcFDgd+B8wws3+b2W5lnDv+elvLKq0MGAqQIlJLy2Prl7m7VbJUec54teo6BVPFuPtD7r4fITAeAfyaUAWdCZh7Ao+Y2d4lsqqkelcGGAVIEamlubH1WjSCKcfbZANbWQEyw90XuPvN7n6au3+IMGDC1dHTDcBvS2QRP19iAygZuBQgRaRm3H0+kJnZYhcz26hY+hqdswN4Ndrc3Myq/l6LWvOeALwX7drFzIrdW4w3LKq2oY+soRQgRaTWLo8e64Bf9dE5My10h5Pc9aRs7t4FzIntKtaYcffocRnZHwYySChAikit/YFsdeOxZvZ7M2sslNjMRpjZN80sadCBct0TWy/YuMbMjjWzLxa7KjSzDxHGYAV4w90TW8ZGXVq2ijbvKzbogAxM6uYhIjXl7ivM7HDgIUKr0m8DR5nZdYRqyKWEK71NCMHs44SuGscl5VemfxJGCmoE9gb+XCDdFsBPgf81s3uAJwjjw7YTGuzsRWjNmorS/3eRc+5NdoCCm6stuKy5FCBFpObc/dmom8Q1hKuxDQiBspB2YH4PzrfQzP5JCG5HmNkQT57yKtOYZ2iU9vACWXYCZ7j7n4qc9pjosRW4sdIyy5pPAVJEeoW7v2JmuwCfIswYsgcwnhCclhGqYZ8D7gf+UWCM2EpcQAh4w6LHqxPS/BK4C9gH+ChhVpL1CC1WlxEa+zwAXBqNFZsomg7sU9HmXwtVw8rAZu6J86yKiAw4ZvYcYai7u939gF48z5eAPxEGeN/O3dVAZxBSIx0RGUzOjB73j65ea87MUsB/RZvXKjgOXgqQIjJouPtNwGPR5pm9dJrPE1qvdgBn9NI5ZA2gACkig803CI1xDjGzqbXMOLp6/HG0eU6x+5Qy8OkepIiISAJdQYqIiCRQgBQREUmgACkiIpJAAVJERCSBAqSIiEgCBUgREZEECpAiIiIJFCBFREQS/H/pIFyCEKLnQwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 432x478.8 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "posterior_x = np.array([2803.6, 6163.2, 11133.3, 36208.5, 60373.6])\n",
    "posterior_y = np.array([0.5819, 0.5899, 0.5990, 0.602, 0.602])\n",
    "\n",
    "nsp_x = np.array([1822.3, 4743.6, 10870.3, 20476.4, 41993.4])\n",
    "nsp_y = np.array([0.602, 0.602, 0.602, 0.602, 0.602])\n",
    "\n",
    "attn_x = np.array([1581.3, 3136.6, 6802.4, 17628.6, 34820.9, 74662.8])\n",
    "attn_y = np.array([0.596, 0.601, 0.601, 0.602, 0.602, 0.602])\n",
    "\n",
    "f, ax = plt.subplots()\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "# plot the same data on both axes\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\", ls='-', lw=line_width)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\", ls='--', lw=line_width)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\", ls=\":\", lw=line_width)\n",
    "# ax.axhline(y=0.6, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"SOTA\")\n",
    "ax.axhline(y=0.60, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"THP\", lw=line_width)\n",
    "ax.axhline(y=0.55, xmin=0.05, color='C4', ls=(0, (3,1,1,1,1,1)), label=\"SAHP\", lw=line_width)\n",
    "ax.axhline(y=0.40, xmin=0.05, color='C5', ls=(0, (3,5,1,5,1,5)), label=\"NHP\", lw=line_width)\n",
    "ax.axhline(y=0.51, xmin=0.05, color='C6', ls=(0, (5,10)), label=\"MTPP\", lw=line_width)\n",
    "\n",
    "marker_style_id = 0\n",
    "ax.plot(posterior_x, posterior_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(nsp_x, nsp_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(attn_x, attn_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax_xlim = ax.get_xlim()\n",
    "ax.plot(np.arange(5) * (ax_xlim[1]-0.05)/4 + 2000, [0.60] * 5, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 4000, [0.55] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 6000, [0.40] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 8000, [0.51] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "# --------------------------------------------------------------------\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))\n",
    "ax.xaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "# ----------------------------------------------------------------------\n",
    "\n",
    "# ----------------------------------------------------------------------\n",
    "ax.set_ylabel('Accuracy', fontsize=30)\n",
    "ax.set_xlabel('Time (s)', fontsize=30)\n",
    "ax.set_xlim(0, 60000)\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 20000))\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "# ax.legend()\n",
    "ax.fill_betweenx(y=np.linspace(0.38,0.63,50),x1=1800,x2=20000,color='C1',alpha=fill_between_alpha)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('1-hidden-earthquake-accuracy.pdf',  **savefigarg)\n",
    "plt.savefig('1-hidden-earthquake-accuracy.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('1-hidden-earthquake-accuracy.png').convert('CMYK').save('1-hidden-earthquake-accuracy-cmyk.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x478.8 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "posterior_x = np.array([5923.6, 13558.7, 36065, 93753.7, 99186.6, 203551.2])\n",
    "posterior_y = np.array([5.122e10, 3.903e10, 1.898e10, 1.592e10, 1.718e10, 1.416e3])\n",
    "\n",
    "nsp_x = np.array([4070, 8163.2, 20934.1, 32363.1, 85772.1])\n",
    "nsp_y = np.array([2.099e3, 2.092e3, 2.090e3, 2.080e3, 2.079e3])\n",
    "\n",
    "attn_x = np.array([7199.75, 14439.4, 29520.5, 60007.4, 116016.96])\n",
    "attn_y = np.array([2.163e10, 1.541e10, 1.533e10, 1.366e3, 1.417e3])\n",
    "\n",
    "# If we were to simply plot pts, we'd lose most of the interesting\n",
    "# details due to the outliers. So let's 'break' or 'cut-out' the y-axis\n",
    "# into two portions - use the top (ax) for the outliers, and the bottom\n",
    "# (ax2) for the details of the majority of our data\n",
    "f, (ax, ax2) = plt.subplots(2, 1, sharex=True, gridspec_kw={'height_ratios': [2, 1]})\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "# plot the same data on both axes\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\",ls='-', lw=line_width)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\",ls='--', lw=line_width)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\",ls=\":\", lw=line_width)\n",
    "ax.axhline(y=1932.6, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"THP\", lw=line_width)\n",
    "ax.axhline(y=1786.8, xmin=0.05, color='C4', ls=(0, (3,1,1,1,1,1)), label=\"SAHP\", lw=line_width)\n",
    "ax.axhline(y=1949.8, xmin=0.05, color='C5', ls=(0, (3,5,1,5,1,5)), label=\"NHP\", lw=line_width)\n",
    "ax.axhline(y=1932.0, xmin=0.05, color='C6', ls=(0, (5,10)), label=\"MTPP\", lw=line_width)\n",
    "# ax.axhline(y=16645, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"SOTA\")\n",
    "\n",
    "ax2.plot(posterior_x, posterior_y, ls='-', lw=line_width)\n",
    "ax2.plot(nsp_x, nsp_y, ls='--', lw=line_width)\n",
    "ax2.plot(attn_x, attn_y, ls=':', lw=line_width)\n",
    "ax2.axhline(y=1932.6, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), lw=line_width)\n",
    "ax2.axhline(y=1786.8, xmin=0.05, color='C4', ls=(0, (3,10,1, 10)), lw=line_width)\n",
    "ax2.axhline(y=1949.8, xmin=0.05, color='C5', ls=(0, (3,1,1,1,1,1)), lw=line_width)\n",
    "ax2.axhline(y=1932.0, xmin=0.05, color='C6', ls=(0, (3,5,1,5,1,5)), lw=line_width)\n",
    "\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "ax.set_ylim(1e10, 6e10)  # outliers only\n",
    "ax2.set_ylim(1e3, 3e3)  # most of the data\n",
    "# ax.set_xlim(0, 30000)\n",
    "# ax2.set_xlim(0, 30000)\n",
    "\n",
    "marker_style_id = 0\n",
    "ax.plot(np.ma.masked_where((1e10>posterior_y) | (posterior_y>6e10), posterior_x), \n",
    "        np.ma.masked_where((1e10>posterior_y) | (posterior_y>6e10), posterior_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "ax2.plot(np.ma.masked_where((1e3>posterior_y) | (posterior_y>3e3), posterior_x), \n",
    "        np.ma.masked_where((1e3>posterior_y) | (posterior_y>3e3), posterior_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax.plot(np.ma.masked_where((1e10>nsp_y) | (nsp_y>6e10), nsp_x), \n",
    "        np.ma.masked_where((1e10>nsp_y) | (nsp_y>6e10), nsp_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "ax2.plot(np.ma.masked_where((1e3>nsp_y) | (nsp_y>3e3), nsp_x), \n",
    "        np.ma.masked_where((1e3>nsp_y) | (nsp_y>3e3), nsp_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax.plot(np.ma.masked_where((1e10>attn_y) | (attn_y>6e10), attn_x), \n",
    "        np.ma.masked_where((1e10>attn_y) | (attn_y>6e10), attn_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "ax2.plot(np.ma.masked_where((1e3>attn_y) | (attn_y>3e3), attn_x), \n",
    "        np.ma.masked_where((1e3>attn_y) | (attn_y>3e3), attn_y), \n",
    "        color=colors_lst[marker_style_id], \n",
    "        marker=markers[marker_style_id][0], \n",
    "        **marker_style)\n",
    "\n",
    "marker_style_id += 1\n",
    "ax2_xlim = ax2.get_xlim()\n",
    "ax2.plot(np.arange(5) * (ax2_xlim[1]-0.05)/4 + 2000, [1932.6] * 5, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax2.plot(np.arange(4) * (ax2_xlim[1]-0.05)/4 + 20000 + 2000, [1786.8] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax2.plot(np.arange(4) * (ax2_xlim[1]-0.05)/4 + 40000 + 2000, [1949.8] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax2.plot(np.arange(4) * (ax2_xlim[1]-0.05)/4 + 60000 + 2000, [1932.0] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "# -----------------------------------------------------------------------\n",
    "\n",
    "# hide the spines between ax and ax2\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax.tick_params(\n",
    "    axis='x',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=False,      # ticks along the bottom edge are off\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    labelbottom=False) # labels along the bottom edge are off\n",
    "ax2.spines['top'].set_visible(False)\n",
    "# ax.xaxis.tick_top()\n",
    "ax.tick_params(labeltop=False)  # don't put tick labels at the top\n",
    "ax2.xaxis.tick_bottom()\n",
    "\n",
    "# This looks pretty good, and was fairly painless, but you can get that\n",
    "# cut-out diagonal lines look with just a bit more work. The important\n",
    "# thing to know here is that in axes coordinates, which are always\n",
    "# between 0-1, spine endpoints are at these locations (0, 0), (0, 1),\n",
    "# (1, 0), and (1, 1).  Thus, we just need to put the diagonals in the\n",
    "# appropriate corners of each of our axes, and so long as we use the\n",
    "# right transform and disable clipping.\n",
    "\n",
    "# d = .015  # how big to make the diagonal lines in axes coordinates\n",
    "# # arguments to pass to plot, just so we don't keep repeating them\n",
    "# kwargs = dict(transform=ax.transAxes, color='k', clip_on=False)\n",
    "# ax.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal\n",
    "# ax.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal\n",
    "# \n",
    "# kwargs.update(transform=ax2.transAxes)  # switch to the bottom axes\n",
    "# ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal\n",
    "# ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal\n",
    "d = .25  # proportion of vertical to horizontal extent of the slanted line\n",
    "kwargs = dict(marker=[(-1, -d), (1, d)], markersize=12,\n",
    "              linestyle=\"none\", color='k', mec='k', mew=1, clip_on=False)\n",
    "ax.plot([0, 1], [0, 0], transform=ax.transAxes, **kwargs)\n",
    "ax2.plot([0, 1], [1, 1], transform=ax2.transAxes, **kwargs)\n",
    "\n",
    "# What's cool about this is that now if we vary the distance between\n",
    "# ax and ax2 via f.subplots_adjust(hspace=...) or plt.subplot_tool(),\n",
    "# the diagonal lines will move accordingly, and stay right at the tips\n",
    "# of the spines they are 'breaking'\n",
    "\n",
    "# --------------------------------------------------------------------\n",
    "# Format with 2 decimal places\n",
    "ax.yaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "ax2.yaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "ax2.xaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "# ----------------------------------------------------------------------\n",
    "ax2.set_xlabel('Time (s)', fontsize=30)\n",
    "ax.set_ylabel('RMSE', fontsize=30)\n",
    "ax.yaxis.set_label_coords(-0.34, 0.22)\n",
    "# ax.legend()\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 50000))\n",
    "\n",
    "fill_y_ax2 = np.linspace(1e3,3e3,50)\n",
    "ax2.fill_betweenx(fill_y_ax2, x1=4070, x2=60000, alpha=fill_between_alpha,color='C1')\n",
    "fill_y_ax1 = np.linspace(1e10, 6e10, 50)\n",
    "ax.fill_betweenx(fill_y_ax1, x1=4070, x2=60000, alpha=fill_between_alpha, color='C1')\n",
    "fill_y_ax2 = np.linspace(1e3,3e3,50)\n",
    "ax2.fill_betweenx(fill_y_ax2, x1=60000, x2=115000, alpha=fill_between_alpha,color='C2')\n",
    "fill_y_ax1 = np.linspace(1e10, 6e10, 50)\n",
    "ax.fill_betweenx(fill_y_ax1, x1=60000, x2=115000, alpha=fill_between_alpha, color='C2')\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 100000))\n",
    "ax2.yaxis.set_ticks(np.arange(ax2.get_ylim()[0], ax2.get_ylim()[1], 1.5e3))\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "ax2.tick_params(axis='both', labelsize=30)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('2-hidden-earthquake-rmse.pdf',  **savefigarg)\n",
    "plt.savefig('2-hidden-earthquake-rmse.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('2-hidden-earthquake-rmse.png').convert('CMYK').save('2-hidden-earthquake-rmse-cmyk.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdIAAAHACAYAAAAWfummAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAABWF0lEQVR4nO3dd5xdVbn/8c8zLZmUyaQS0ukJoSUEEK7SJaCAoBRBpUhR/FnvvXZB8OKVey/ea0FRehFQRIqggFItQTpIEjqkB0J6mz7P74+1T86emdPmnDMz58x836/Xfp2991l77zWTk3nOXnutZ5m7IyIiIvmp6OsKiIiIlDMFUhERkQIokIqIiBRAgVRERKQACqQiIiIFUCAVEREpQFVfV0CKY8yYMT5t2rS+roaISFl59tlnV7v72ELOoUDaT0ybNo1nnnmmr6shIlJWzGxxoedQ066IiEgBFEhFREQKoEAqIiJSAAVSERGRApRlILXgVDO7z8yWmVmTma00s4fN7FwzK0onKjN7zMw8j+WsLOetNrPzovqujOq/zMzujX4uK0b9RUSk55Vdr10zGwncARze6a3x0XI4cIGZnejuS3q7fpG30r1hZtOAO4FZnd6aGC3HAuea2cnuvr6nKigiIsVRVoHUzGqAe4APRLuWAlcBbwCTgE8DM4DZwP1mdqC7byzgkt8BxuRQ7l+Af4/W3wT+mqqQmdUD9wPTo10vA9cBy4CdgfOBycCRwJ1mdpS7t+ZbeRER6XllFUiBC0gG0eeAI919XeJNM7sCuBuYC+wOXAh8Nd+LufvfcilnZh+PbV7v6Sd5/S7JIPoAcKK7N8bO83PgIcLd6mHAZ4CfdbfeIiLSe6xcJvaOnnuuAMYCDuzp7gtSlBtHaFodCjQBE919TQ/WaySwEhgEtANT3X1ZmnotBWqALcCO7r4qRbk9gH8CBrwb1b8tWz3mzJnjSsggItI9Zvasu88p5Bzl1NnocEIQBXg4VRAFiILTr6PNQcBHerhep0fXAfhzqiAaOYEQRAFuSxVEAdx9PvBItLkdcEiR6ikiIj2gnALpUbH1B7KUjb9/dA/UJe7TsfXrMpQr1fqLiEgByimQ7hFbfzZL2Xgb5x5pSxXIzPYidGwCWEvoCJVOydVfREQKV06BdNfY+qIsZZcBieeKu/TguMz43egt7t6UqpCZVQA7RZttUf0yiSdR3jVtKRER6XPlFEjrY+urMxWMhowkhr1UEToeFZWZVQOfiO3K1Kw7jGQP6fU5DGmJd46q737tRESkt5TT8JdhsfXGtKWSGoCR0fpwYHOR63M8yTGmz7v7CxnK5lP3hOHpCpnZ+YSxp0yZMiWH0+Zg/l3QsLY455K+VzsK9jixr2sh0q+VUyAtNWfH1jPdjXaWy3ijnMYkuftVhIQUzJkzpzjjmBrWQt2EopxKSsDGFX1dA5F+r5wC6WaSd5iDyX6HWRtb31TMipjZ9iR70zYBt2Q5JF7X2rSlkobE1ota9w4u363rvpat0NTpkrX1qY8/4crM57/7gtzqkek8xTiHiEgPKqdAup5kIB1NhkAaJW+oizZbCQkQiukMoDJavzueXSmNzVE9qoB6M6vMkmRhdGx9fd61lIGn8xeP9jZ4/L+7lvv3V3unPiIDQDl1Nnottj4tS9lJJAPd6xlS9uWrW8267t5OyMFLVK9JWQ6ZGlt/LW0pERHpc+UUSOfH1rOlc4q/Pz9tqTyY2UFAok10KSE3bi5Kov4iIlJc5RRIH4ytz81SNp4NKFsWoe6Kjx29IbrbzEWp1D+9f38Vjry46/4TrizOM8hinKdYdRERKZJyCqSPAu9F60ea2cxUhaLk8InZWBrJnG2oW8xsCHBKtOnA9d04/G6gOVo/LapnqmvMJDnX6jvA492vqUjkyIv1PFSkh5VNII2SGHw/2jTgpmjmlW3MbDBwI8kEDFekm/nFzG4wM4+Wi3Osxskkx3U+5u5vd6P+7wE/jzaHATdE9Y3XaSRwM+HnA7g0l5lfRESk75RTr12AK4GPEeYknQ28aGa/JDmx9zmEib0BFgKXFvn6+Y4dTbiE0Gw7HTgGeM7MrgGWEyb2/gxhYm+Ax4jGiBYk1RAXgC0pJp+5fLcw/KWzRE/QhvUd9992Wvrrphsyk0oxzpNpmIyagkWkB5VVIHX3ZjP7CHAHoflzMqmD5XOESbM3FOvaZrYTcHC0uQH4XXfP4e7rzewY4E7C5N0zgB+mKPoQcLK7t+RZXenPch1bm0m6L1igpmCRbiqrQArg7uvM7EjCs8pPEQLSGGAdsIAwF+n1OeSz7a6zSDa5/trdGzKUTcvdF5nZAdH5Pg7MJIyPXQ08T2javb0HhuzkprWBLomVtt2JdqNKjRthcF3699vbYokfMpy3813wnZ8BM2jcEF4BqmqhqqbLodu8fB+sfBGsAioqwqtVptmOXjsslaFc9VCYcWz667Q2wpJ/JI/bdq7KUFerTPFemrK19VA9JP214h+PHpuTQURyUXaBFCAKMr+JlnzPcRYhmOVa/kLgwnyv1+lcLcDV0VJaUsa0fGJ6sTIhdirTFGtk2BZMspxnwzJ496UcrpXFkNGZA2nTZnjyF4VfB2D/82Gnw9O/37IV2prTvBkLrPN+CvudU5w6iUhKZRlIpQCJZrvOTXuJ/VcfAcufoWBDxsDxP0n93glXwuZ34d4vFX4dgNlnwo6HJLc7N30Wq7+WZembl/NIqCJcK6PYF4vmYif1EpHOFEil/FVUZn6/WAEuayAtYgdry/Iz5Xye6O4003PPTM9LRSQrBdKBJvFHs3Ov3UtGwtBxsDXlaKHu27q6651hovfs3ReEZ6TF8sz18EKGeQOKdkfaSwEbcrgjzbG5vaA7WxHJhQKpdFQ9GJo69dNKdBpq3Ni1fDqD0k6jGlgFDB6R/bydOywd/V8hYD3wjY7nymTmR2HHw8JxiaW9reN2h33Ra3t7x+2aLPPDV9XCDgfHjosdu+18Wa6R2FeToaNRdyR+N7rrFOkxCqTSSYoeoPnc1WQ7xiz1tbKdJzGuNFtzblz9lLD0tCGj4H2f6/nrANREc8V36dzdaXv/83ulOiIDmQKpSDnrMvSl03a2lgERKZgCaX/XnU4m//4qPH0t/OHfOu6PP9tMtT+dXBMHnHZb4edQ9iIR6SMKpCLlJtOXhly/eCh7kUjRqEufiIhIAXRHKknZktYXqhjnKVZdRESKRHekIv3ZQxdr6ItID1MgFRERKYACqYiISAH0jHQgS9Vz8+lroW5Ccc5fjCEpGtYiIiVOgVSkP+n8xWPjCk2jJtLD1LQrIiJSAAVSERGRAiiQioiIFECBVEREpADqbCQiIr1q1aZGXl65iSVrttDU2s6gqgqmjB7KjO2HM2744L6uXrcpkIqISI9ram3jwQXvcsezy3hl5ca05aZvX8dJ+05i7sztGFTVjXmH+5ACqYiI9KgXl67ne/ctZOnaFLm8O3ll5UYuvW8hN85bxEXH7s7ek+t7voIF0jNSERHpMbc+uYTzb34mpyAat3TtVs6/+RlufXJJD9WseHRHKiIiPeLWJ5fwo4de67LfDPaYMILdxg9nRG01GxpaePWdTcxfsQH3ZDl3th1/+gFTeqva3aZAKiIiRffi0vX8+OGuQfSEWRM586BpTKyv7fLe8vUN3DhvEXc/v7zD/h8//Bp7TKxjr0n1PVXdgqhpV0REiqqptY3v3beww91lbU0lPzp1H771oRkpgyjAxPpavvWhGfzo1H2orUl2NHKH7927kKbWtp6uel4USEVEpKgeXPBul2eiPzhxTw7aeUxOxx+08xh+cOKeHfYtWbuVBxe8W7Q6FpMCqYiIFNUdzy7rsH3CrIk5B9GEg3YewwmzJmY8b6lQIBURkaJZtamxwzhRMzjzoGldyjW3trNqYyOvvrOJJ95cQ3u7dylzxoFTMUtuv7JyI6s2NfZEtQuizkYiIlKQxpY21m1tZu2WZv7y2ns0trbh7dDuzsihNfzPA6+wdmsL66My67e2sLmptcM5nr/wg4wcWtNh36SRQ5g5YQTzl2/Ytu+VlZtKLvuRAqmIiADg7mxtDkFx3ZaW8Lq1mXVbmrcFwnVbW1i3Jbl/3dYWGlrSdwLa0tzAsnUNWa+9dmtzl0AKMH388A6BdPGaLcDYvH6+nqJAKiIZ9be8qAOFu7OpqXVbsIsHvm2BsHPA3NpCc2t7n9R3/dbmlPvraqs7bDf1Uf0yUSAVkS76c17UctTe7mxsbGFtqkAYazJNvhf2taZ47liq1m1pSbl/Y0PH/YOqSq9rjwKpiHTQ3/Oi9rXWtnbWNySbScMzw2bWbukUEGPNqhsaWiijmJiTCoP6ITXUD6lm1JAaBlen/iL2yjubOmxPHT20N6rXLQqkIrLNrU8u4ccPv9ZhIH0uEnlRv3TEriWdyq3YmlvbuwbEraEzTXiuGNaTwbKZjY2t2U9cZqoqjPohNYwaWs2QmipeXrmRCgMzo8KMLx6xMzuNHRaVqWHkkGrqBldTUWEZz7ts3VYWrNjQYd/07Yf35I+SFwVSEQEGTl7UdBI9Tzt3sukYJBN3kqFc556n/UFNVQUjh1QzckgNI6PAVz+kOnoNwbI+8d6QGuqHVjN8UBUWG6dyxnVPdXgksHpzM+cfvF2363LTE4s7fMamb19Xks/lFUhFpF/lRc3U8zTZZNq9nqflqra6sksgTAbJakYO7Rosa6srOwTFfJy07yQuvW/htu27n1/OobuO7VZShnlvrO7y2Tpp30kF1aunKJCKDHDp8qJmS+mWyIt66K5j+eZdL9HQHAJRIi/qLecdUHAHpETP0/VbWljbOSCWYM/TnjRsUBUjhybvFOOBcOTQmg53kYly6Z479rS5M7fjxnmLOjxn/+ZdL+WcJnDeG6v55l0vddg3ZdQQ5s7s/l1tb1AgFRngipUX9cu/eWHbvkRe1OP3nrBtX7qep+u3tkTPEsu/52muRtRWdwiEiQ432wJjhyBZTX1tDTUl2Fs1nUFVlVx07O6cf/Mz276gNTS38eXfvJCxlWPZuq3c9MTiLneiZnDRcbuXbM9wBVKRAS6fvKide55uampl+vjhPLdkPe3utLtzye8XcNO8Rds63Kzf2tzve54mniHG7xLjHWxGDqlhRG01VZXlExTztffker50xK5dnrvf/fxy7nlhOTMnjGD6+OHU1VazsaGFV97ZxIJOz90TvnzkriU7hRookIoMaLnmRX3s1VVc//dFLF6zJeeep40tzazZknqQfSmK9zytjzrSjIytd+xwk3vP04Es0emsc09wd5i/fEOHjEWpmIUgetr+pd15TYFUZAB7eeUm2t1pbXPa2p3xIwbzyMvvdshc9OgrqzjnxqfL6m6yGD1PpThOP2AKe0ys43v3LmRJDmOTE6aMGsJFx+1e0neiCQqkIgNQInPRTx5+nbWxu8bl6xv46SNvbNveYcxQXlq+oU+DaF/1PJXi2WtSPbecd0C/zZalQCoywMQzF21t7thE2zn2PLdkHS1txYui5dTzVIprUFUlx+89geP3nhA9UtjE4lj+5qmjhzK9TPM3K5CKDCBdMxd1jJzx51ibm1ozBtFUPU/fXLWZN97bTEWU0eZjsydy6n5TyrLnqfScccMHRwGztGZxyZcCqcgAkSpzUWXUUaaqsoKqCmPCiMEcNXM8f3tjNf9c1rUjSIXBv31wNz5zyI4pe55++oanWbkhOfHyobuNY7fxpZfSTaSY9PVQZABIl7nouL23Z+TQGuprqxk2qIpNTa0cPn0ci1ZvSXmeEbXV3PSPRSxM8YyrXPKiihSbAqlIP5cuc9GPTt2HS0/Yk5kTRmzb7w4X3PJcyuEtwwZVUV1ZsS1zUVNrx5R65ZIXVaTYFEhF+rlsmYvi+Us3Nbby3qamLueYNbmeITXJTj+JzEUJ5ZQXVaTYFEhF+rlsmYvmztyOyaOG0NTanjJx+8T6Wq4/ez9OmDUx5XnLLS+qSLEpkIr0Y6saK9JmLnJ3Vm1qZMGKjRy8yxg2NrR0Od4IOU7rh9RwxoFTOwyPWbB8A9+5+yW+/JsXtiWsT1yjlPOiihSbeu1K2Vq11Xl5HSzZCE1tMKgSptTBjJEwbogG47e788SqGlra2mlrd9rcGVFbzTd+90+Wr2tg2fqGrLOkDB1UxUX3zOc3Ty9l+vjhDBtUxcoNjbS2Oa3t7dz34souQ1pKPS+qSLEpkEpZaWpzHlwMd7zhvLI2fbnpo5yTdjbmToVBlf0zqLa7s7oBlm6GZYllk7NsMyzfDMu2QHNbPZC809zS1MaK9Y1pzxk3qKqCITWVHfKibm5qpTHW/NsWS3lULnlRRYpNgVTKxovvOd97ylm6KXvZV9bCpU85N74MF+0Pe48tv2CaW6DsmWvXVFZQN7i6y/6KTqmPEmG0nPKiihSbAqmUhVtfdX78gqecYimTpZvg/EecL+0Dp+9WWsG0LwNlJiNqq7n+rP1Ytr6hS17U9k7/AONHDOaLR+xSVnlRRYpNgVRK3q2vOj96vmsENYM9RsNuI2FEjbGh2Xl1HcxfQ5cpmxLH92YwLdVAGTe0ppLJo4YwaWQtk0YOYYcxQ5k7czzjRwxm9tSRXfKi3vjEYt7Z0EhlhVFVYVx07O4cvGv/SPMmki8FUilpL74X7kQ7O2EnOHOGMXFYPDCG9eWbnRtfdu5+s+MxP37B2WM07DWmOMG03Z33GmDZplig3FxagXJIZTvNXklFhVFpIfh980PT2WtSPZNG1jKitjrrLCmJvKjL1g3likff6DCeVJmLRBRIpYQ1tYVnoh0y8lTBDw4yDpqQ/o//xGHGt/YzDp3ofHOe0xAl6XGH7z3p3HJ0bh2QMgXKRLBsztzptccNq4ZJw2LLcNu2PnkY1DWu4sz5e3Zonl20ZiunHzC129dS5iKR1BRIpWQ9uJguHYuyBdG4gyYYPzgIvvyX5F//JZvCeY/fsZ8Eyhoy31E2hQxDl963cNuuu59fzqG7ju2QlCEbZS4SSU+BVErWHW90bNI9YSdyDqIQAuVO9fC+8fDYcmhzaG+H7/7D+b/nvX8EyhzMnbkdN85b1CFN4DfveqlDmsBMlLlIJDMFUilJq7Z2HCdqFp6JdtbuzoI18NaG3O8oG9pgXdd0sj1ieDVM7OFAmc2gqkouOnZ3zr/5mW1Nsw3NbXz5Ny9wwqyJnHnQNCbW13Y5btm6rdz0xOIud6LKXCTSkQKplKSX13Xc3mM0HToWLdvs/PZ15443QsDsK8OrYdLw+F2ldbjDHDGoNIbc7D25ni8dsWuX+Ujvfn4597ywnJkTRjB9/HDqaqvZ2NDCK+9sYsGKDSmHGylzkUhHCqRSkpZ0mu5yt5HQ2Oo8uAR++7rz9xXJZAA9qVwCZS5OPyBkHPrxw691GR6UyFyUiTIXiaSmQColqSk2bKS1Hf6xEn71irOxubjX6U+BMhenHzCFPSbW8b17F7Kk09RqmShzkUh6CqSSt55MGt/mztZWaGyFVoe17+V3nrqaEBAbWuGdrVBpYTl9N/jsntbvAmUu9ppUzy3nHcCDC97tkrmos+nb13HSvpOUuUgkAwVS6ZaeTBrf1u78fSXc/rrzwKIQQHNRYXDQ9rBrfeyOcjhMHJq8o/z0n9vZEpsl7MDtB2YQTRhUVcnxe0/okrmoqbWdQVUVTB09lOnbD9c4UZEcKJBKznoqafzSTc5v33B+9zos35J7faYOh1N2MT62M4wfmv78yzY7CzoF/ekjc79Of5fIXARK9SeSDwVSyUmxk8Y3toY729+87sxbmfv5BlfCh6bBqbsa+2+X29CRm17uWO/pozRfqYgUjwKpZFWspPHuzl5jjNtfd+55i251HKqqgNpK+L+D4cgpFdkPiMxb0TXn7kk7K4iKSPEokEpGxUga307oNPTdf0BrN25pRw2C6gpocaiKLvMfT8GQKs8pw9G8FSHXbtyU4TC3+2lmRUTSUiCVtApJGv/1fWHkIOenL8LW1tyvWWFw6EQ4ZVfj8Enw8trQNLwtI09ryJ17wk6eIpAHyzY7N6WY/cUMLjrAcu78JCKSCwVSSSufpPFLNkUZh16HlbkPU2SHOjg56ji0Xez55d5j4Uv70KVp+e434Z63nJmjnOmjoK7G2NgcehIvWEvqjDz7WNGmUBMRSVAglbRyTRrf2Orcvxhuf8154p3cz19bBR+eFnre7peh41Cik1Lnzk7u4Xns/DWQKc+RWQiip/XQpN5t3s7Vyx/BozoYxnkTD6fScn+WO5C1tbdx9UtX49E/rplx3p7nUVmhcatSHhRIJaVcksa7O1fPb+enSx+hqS38EawZYzSvPgxIH0SqK+Br+8LHdzWG16QObl2C01Djl4cfxqVPGUtyGH6TMGV4aM7tyTvRV7Ys5/Z3n+iw7wP105k5TNOM5eKVta9w+6u3d9j3gUkfYObomX1UI5HuUSCVlLIljXcPz09vfGs5tZP+QXWsbOvm3Whv7BhEqivCUlsVMgvtNjJ9EIU0wWm36dxy9MQcE0LQ7YQQ+Xpy45td9j218Q0F0hw9+c6TXfY9tfIpBVIpGwqk0sGqxgpe3uTc/lobW4c/iuGYweZhRpsfQaVV4O7897PO9QuhZlTXIFI55E3aGydRaXDYpPDs8/n3nDvfSJZZvBGYmL4emYLT8TvC8TtauGteF86VSFE4tS4kW+jNcaJPbXijy74nN7zJ2RMO7bU6lLOnVj7VZd+T7zzJ2Xuc3Qe1Eek+BVKhqbUtmXd1yWgwZ2vFCnz7f2x78rigFU59eDfO2HEyb6x3rozmea4c2jXgDR/xJuftcCgf2zkZ0N7eCPHnmPGk9KnkEpzGDTHGDSFjQO5pa1s289rWrhklXtu6gnUtWxhZPbQPalU+1jau5bV1r3XZ/9ra11jXuI6Rg5WCSkqfAukA9+LS9XzvvoUs7TwTyJCuAfLN5jf51rxJbI5y1lrlZioGJYPI4CoYUgXVFSv5+IytHYLIxuaOnYEGZehHUk7B6emNb2V4702OGr1XL9am/Dz9ztMZ3ztq2lG9WBuR/CiQDmC3Prmky9yUCTbkzS79YFsHvcnmlkO2bVcOSQaRodUwLPagtHMQ6fw8c2pd+nqVWnBa2riGMxf8vNvHXbboHi5bdE/K926c+TkmDx5daNXKwtKNSznzgTO7fdxlT13GZU9dlvK9G4++kcl1kwutmkhRKJAOULc+uYQfPdS1Sc2A3cZs5uUhK2loBWiHynC36kNeZ+gul4J3fP44pFMQhY5BpM1hXS141Pdm0DufpW6IcfizV3a73n0RnP6+/tWin3Pe+tc4dfyBRT9vKfr7ir8X/ZzzVszj1LpTi35ekXyUZSC1MODwFOBTwD6EaSvWAguB24Ab3L0b+XRyvm4l8FHgY8AcYDwhA967wBvAo8Bd7v56lvNUA2cBHwd2B0YB7wHPA78Cbnfvbnr43L24dD0/frhrED1h1kTOHPoP5lev4r8WhQm1W6NfY6IyZm24Jz82ZiGRfCYNrR1HeY4d/TqvNBX2M6Qyb/1rnLTdAQAZx3Cuat7A4sbVtLS30epttHgbEwaNZMbQ1A9b5214nXacrW3N24bjOFCJMbRy0LZyO9Zuh+O83bBq274NrQ3bjkmoq6pl3ob0gfSq5Q8zb33Hf5/zJh7Ov9TvlvZn+su6l7luxWMd9r2/fjrnDk9/zKqtq/jaX77WYd/Y2rH8zyH/k/YYgH997F9Z29ixieHyQy5nTO2YlOXnrZjH1patNLd3TK48pGoINZU127Z3HLFj+P1teDvj9RPnPHW6AqmUhrILpGY2ErgDOLzTW+Oj5XDgAjM70d2XFPG6s4BrgVkp3h4O7AwcDUwAvpzhPNOAO1OcZ2K0HAuca2Ynu/v6QuvdWVNrG9+7byFtFatpGvfTUCegbnA1D22u4KF1WyEKQrVVsKm1rWMYqGgkHqMMWN8K1RUVzBg6kZVN62jH2djaAEC7V9LaWhOVDXeyw0e8zrwNXeu2sa2Rdm/vsG+PYZOptsoOwanzMc3tLThw6aK7uHTRXfxwl09mbP59aO18ftDprvbU7Q7kOzuc2KVsS3srbzesot2dhk6BoJKKbYF07ui9+eLkowH4ydIHeHDNiwC0ehvtnQKpO7zVsIqW9laqK7r+F1zU8B7PbuoYTD7asjntzwOwpmVzl2MmDx4NGQJpU1sTz777bId9E4dl77n10uqXeGdLx8wbLW0tKcu2tLXw9oa3afVWWto7lmkn+W89d9pcvjj7iwD85Lmf8OCiBzPW4a0Nb9HS1kJ1ZXXGciK9oaxSr5hZDXAPySC6FLgQOA34KvBytH82cL+ZZXgS163rHgQ8RjL4PQ1cRLgj/hTwLeBmYE2W89QD98fO83JU79Oin2NptP9I4E4zK/oXnQcXvMvStVtpH/zKtn11g6upqUrxUXDHrb3r/si2Bl6vYhC1HDNqb+aO3ht3aPE2mtugpbUaJ3lHWlkBW+xd3m54t8v5WtpbaYnuEBPLRTt8jCt2O5u5o/dOXQnvfL8Xrp1JtXW9hW5Nc0x1RRVXzziPmUNTjQl1aitruH73z/L1acdTW1lDbWUNX592PNfv/llqY3dbcXsMm8TVM85LGUT7m+rKaq4+6mpGDR6V8v3aqlquP/p6vr7/16mtqqW2qpav7/91rj/6emqralMeM2vcLK4+6moFUSkZZRVIgQuAD0TrzwF7u/ul7v5rd7+cEEATX2V3JwSngpjZdsDvgTqgETjN3fd39/9w919Fyw/c/QxgO+C/Mpzuu8D0aP0BYLa7Xx7V/1JCM/Xz0fuHAZ8ptP6d3fHsMgDaBofnfrXVlSmDaHM7bGwx2ptG4W1d/6BtC6JtQ6B9MI1txtOb3uLr047na5M+SXvrELy9Nl4SA+bUTePa3c/n6hnnM2v4DlnrO7iiOnNwSpFWsKU9WyDtGsAyHTN+UH3Ku1UHGtqaeWDNP7u898Caf9LQlnqeuG9PO4Hxg+oz1rE/GT90PPuO2zflew2tDTzw9gNd9j/w9gM0RK0aCbVVtXxl369w+SGXM37o+B6pq0g+yiaQRndn3442HTjD3Tvk33H3RuAMYEu06wtmVmjvkx8DiXOc5e6/TlfQ3dvcPeU01WY2DvhctLkFODOqb/z4tYT6J26yLoyeyxbFqk2NvLJyI04rXrUKIwTSzprbYX0TtGzYi5b1+9G6aTptW6d1KeeAW2hWbWmHp9at4qw/N/Pt59+gy0ervZpj6z7E1TM/yfhB9YwfVM/lu3yCL0/5UNo7t85SBaeqFM9CW7I8Hq9OkcM12zE1Ge4e523o+rw51b6EXCYj728y/czzVszLum+vsXtx7dxrOW6n4wbk709KWzm1LR1O6FQE8LC7L0hVyN1XmdmvgXOAQcBHgOvyuaCZTQVOjjb/4u6/yec8kROARMS4zd1TPvRz9/lm9ghwBOEO9xDgkQKuu83LK0OSWqOKmtWfZej4P1JZsbhDmZZ2WN9Yw5YlZ+MtY6isfZvB4++ned3+NK89iNqJt4PFgo614e3Q3jCNres+zEKvon18x2QK7Y0TGMpI/nOvjnclZsbxY/dl/7qduGzR73l0Xcp/0m06B6e9hk1lSGUN965+rsP+Nk/fHA0wpno4s4fvQLVVUl1RSbVVpWm6TRpWOZh/n/JhqiqqeHrDmzy18Y1tz3x3qh3Hve89y3ObFgEwe/g0dqodx9LG1dRV1eLAUaP25Jgx+wAwqnpYxmudO/FwThy3X4d9Owwel/GY99fvxnW7d2zAGFM9HFrSf0EYWzuW6+Z2/K8xKNZ5Kp3LD7mc5k5faEbVpm66TTh3r3M5cZdwV3//2/fzp8V/oipqGdipfifuffNenlsV/h1nj5vNTvU7sXTT0m3H7z12b92FSsnqdiA1sxHunqKrSI+Lj8zu2hbU0QOEQAqhA1BegRQ4k+St1TV5niOhu/U/Ilo/miIF0iVrtmxbr2gbyYe2+xozdn2dX774SxpaG2hta2d9cwVuzVTXvUjzmiNoa5yAu1Ez8imqhr2Me6fWVK+ibdMMMGivf4TW5mlUtIzDq8Lj4gpzDh4/mjOnpHnGSWg63Wv4FJ7d9Na2W/G9h01hp9rtuGr5Q1RaZYfglLD38Cmcut2BfGPaR7YFxUoqst6xHDBiZw4YsXO3fne1lTWcOSGMof3rupcZXJF8Pvf0xjd5bN3CbduPr1u4rRNS4nnsiqb17Fe3U07X2rF2HDvWZg6cnY2tqWNsTYouAS0r0h4zuGow+43fL+376ew9Nv2/ZTo7jtiRHUfsCMC1L11LTUWyFeLpd57msaWPbdt+fOnjDO2UdEMpA6WU5XNHusLMfgtc4+5/K3aFMtgjtv5s2lLBM2mO666DY+uPRM3EXyQMgdmBMPRlKSHQ/dTd07fn9U39O2hq7XinVj+khuN3Op79x+/PZU9dxgurXqTCoN2hctjrsOYI8EFUt42hrWo1tTWNNHtrGM7hBl6Jtw2lcnjo4+UGLUNfxnwQVVGC+kGVRkvlWubU7Zixbk9teKNDJ6Aljat5ecvybdvx4JTQF/lsU2Vd2tLWdSxP532lmJWpL6RKCbilZUuXcp33KWWglLJ8AmktUW9VM3sNuAq4yd0z9lgtgl1j64uylF0GtAGVwC5mZnmOy5wTvW4ApgK/Iwyxids9Wi4ws2+6e5dBeGZWASRuR9qi+mUSb2/dNW2pbhrUqVPRhoYwHGH80PHsNXYvXlj0BCO2hj9g+76+genLv8orkwxegunLnH9ObeOveyQaNJ3KtkrarHnbLJyDKqG2EqoqmqiI3RRmCyKlFJzeu+0BVv/6Tx32jfn4UYw9LQxtyZR1KZu+Thn43k+vYPXPfpbXsWP+3/9j7Bc+X3AdMqUEzOXYQlMGpvodFOtn62ul8O/b1/rq3zefzkbzCR0wjfBH/nJgmZndamadx3YWU31sfXW6QgBRMoaN0WYV0O2/tGY2CBgRbbYB9xGC6FvAdwjJFC4g2UxbCfy3mX0pxemGkfzSsj6HZBHxLyX13a17OlNGd/w1vPpOcmLPzjNwLJhq3HJoBc/ubDy7c1j/5w4dm0zbK9vBwRwMp7YSairpEEQTnk4xm0vyvcKCU296ckP6XBuzhu+QsSfykykS8Q80T67sOmVawqxxs5g1LtUw7ezHivSlbt+RuvteZrY/cD4hu9AwQqeeU4FTzext4GpCdqGugwXzF++h0Zi2VFIDkGgHGg5kHtHeVbwNKdGT4gHgxE69bX9hZp8BfhFt/7eZ/c7d43ed+dQ9YXi6QmZ2PuHfgSlTpmQ96YztO55q/ooNLF/fQO3ghi7NbY0pOtJu7dCyarhFUdSNioYp7DOmkoVbF6W89pMb3kh7N5YtOAE83ynZQC7n7QnNKcab1lbW8NmJR3LsmNkA3Lf6OX6x/KEuPYybip9sq+x07qQEYVjLZ/f+LMfueCwA9711H7948Rddhr80pWilECkFeQ1/cfen3P1cYHvCWMenSd6l7gD8J7DEzO4ws6OLVdle1vl3swn4ZOchKwDu/ktCsy+EnrkXZDhvLk3MOTVDu/tV7j7H3eeMHTs2a/lxwwczfftkhxR3uHHeotyb22J3mvF0u5UrDmX6ymP46fRP8pU0w1kyBZF0wekrUz7E5bt8gst3+URe5+0Jl+x4EmdNOASLht3MHr4D1874DMeN3Rczw8w4buy+XDvjM9u+BJhVcNaEQ7hkx5N6ta6l6JKDLuGsmWdt6xA2e7vZHYa1mBnH7XQc1869dtvdqZlx1syzuOSgS/qy6iJpFTT8xd23EO4+rzazPQl3R58gNEdWAycCJ5rZUkKv1+vdfXma02WzmeRd4mCy32HGswhsSlsqvc7H3JnlOfBVhBy8EDITfTv2XryuqdO1dDQkQz0KctK+k7j0vmQP07ufX87yisfTlt9tWYjpr04yhjRCUzU01kTfmdorsY3TqFi7J8fXLcZsO44buy/71e3E/yy+j+c3vY1ZBWdu/wE+Mf79aa9xyY4nccs7f+PGlX/FvZ3Zw3fg36ce2yFpQT7n7QmVVsEZ2x/MrOHTWNy4mg+PnpWyl3BinOx9q59nWu0Y9hyWvcVgIKisqOSMmWcwa9wsFm9azId3+HDq39/Q8Vx+yOXc99Z9TKubxp5j9+yD2orkxoqdGz16tngKYfhJvNerE3q53k8Ivn9wzzLgr+N53yLc7QJMc/fFGcpWEZpQK4FWoKa7nY2ixPjNJL9sfMndf5Kh/GiSz27XuPuY2HsVQFN0rjZgkHv6PHZmtgPhWSzAm+6edazGnDlz/JlnnslWjKbWNk6/+skO84+2jf41tXVvhAxHLSHXbrrmyg0tzWxobgPawauobNiNnZtP5pajjUGVyT+I7t7tIPLS5iUZg1O+5x3QNq6A/c7JXk5kgDKzZ919TvaS6RU9s5G7N7n7ze5+KLAbyTGcRghsHwbuBhaZ2TfMLPPo9KT4Q7xpWcpOiq4F8Ho+PXajY+IP77KNnY2/PyL+RvSFIdErpjKqXyZTY+uZhtR026CqSi46dvcOY0Er1pzC1vfez+amNto8dXPlrNrZ7NN8Hps3TgOvBK+heuMh1Kz9GBcd0DGIAlET5+xuBbs9h03h2DGzM44Dzee8IiI9qccyG5nZwcB5hObObbNwkXzSNgn4PvCvZna+u9+d5ZTzgbnR+hwgfXtkcthK4rh8/ROYEa1nS4AfD56pgu58whcLCPVLe0dN8eqf0t6T6/nSEbtum4/UqKBq86G0N+3AZlvOmvWzuWmTUVfjbGx2XlkLC9aCez3VnE7F0BeoaBlDRfNkvjLL2GuMUraJyMBV1DtSMxtrZl81s1cJc3OeTnieaYSmyq8D+xI6I62M9o8B7jCzbA+74vMqzU1bKoh3cMqWRSiT+2PrqbNup34/1V1kX9Q/rdMPmMKXj9y1451py1Qqt+zDgjXGHa/DdQucO16H+WtCxyQIU6FVbZlFZUsIoqftpiAqIgNbUQKpmc01szsIiQYuA3YhBMk2wtybR7n7Lu7+P+7+vLt/h9A8+2XCs8MKss/U8ihh8muAI81sZpq6jCOM8YTwnPSeVOVydA+QeJh4YpYE+OfH1lMFv7sJz1wBTovq2UX0cyXG475D5jvvgpx+wBSuPmMOU0YNyV44ZspwuPoIBVERESggkJrZJDO7KBo3+kdCD91qQgBdQgiMU9z9JHd/qPPx7t4Sdd75UbRrn0zXi5IYfD9xeeCmaJLveJ0GAzeSTMBwRbqetmZ2g5l5tFyc5prrgR9Gm3XAzdE1Op/rfJI9drcAV6Y413vAz6PNYcANnc8V/Tw3k2z+vjRTp6Ri2GtSPbecdwDfOXb3DkNjUpk+Cr6zv3HL0WrOFRFJyCdp/UcIzz7nEgJx4i9qG6Ep9JfAH7vRweeJ6HVMxlLBlYSA9QHC3KMvmtkvgTcIz1zPIflMcyFwaY51yOQy4BjCc8tjgPlmdl10zZGE2WWOiZX/TBQ0U7mE0Gw7PTrmOTO7BlgO7EwYkzs5KvsYYUhNjxtUVcnxe0/g+L0nsOqv1/NKy3Ys3ghNbTCoEqbWwfSRMG6IgqeISGf5dDa6i9B5KPFXdQVwLXB1p2w+uco5XYm7N0eB/A5C8+dkUgfL5wgZiAqepcbdt5rZh4DbgUMJOXO/n6JoA3CBu9+S4VzrzewYQnP3LELQ/2GKog8BJ7t7S4HV77Zxg9sZN85gYm9fWUSkPBXSa/dPhLvP3xfY/PgUcFiuhd19nZkdSRir+ilCQBoDrAMWAL8mJH4oWsobd38vyiN8EiHhxGzCXKENhE5UDxCakdPPWZU81yIzOwA4i/AsdybhznY18Dyhaff2PJPsi4hIL+t2QgYzuwz4pbunTn4qfSLXhAxZPX0t1E0o/DxSGpSQQSSjYiRkyCdp/TcKuaCIiEh/UvTMRiIiIgNJPr12BwFfI3Q2ut/ds04dYmb7EXqptgOXFfP5pYiISF/Kp7PRxwjDOFoIyedzsZQwG0oV8DLJKcdERETKWj5Nux+OXh9195W5HODu7wAPE+5ij8/jmiIiIiUpn0C6L2EcaXdT1/0lei2od5SIiEgpySeQJqYAW9TN4xKznUzOWEpERKSM5BNIE89Vu5uEITGJ96A8rikiIlKS8gmkiSTwUzOW6ioxE/O6PK4pIiJSkvIJpAsJnYaO6+ZxiU5GqebqFBERKUv5BNI/Ra//YmYn5XKAmZ0M/Auhk1KPTFQtIiLSF/IJpFcDG6P1G80sYyJPMzsXuCHa3ExIdC8iItIv5JNrd72ZfQm4HhgMXGVm3wDuIyRb2EyYuHoGcCywI6Ep2IGvpJtoW0REpBzlNY2au99oZmMIk15XEoLlF9MUN0IP36+7+3V51VJERKRE5Z203t1/CBxMmITa0iwADwLvd/f/LayqIiIipaeQib1x9yeAo6K70/cTkjXUEZ6hLgP+5u6rC66liIhIiSookCZEwfLuYpxLRESknGg+UhERkQIokIqIiBSgKE27AGY2nPB8tDJbWXdfUqzrioiI9KW8A6mZVQKnA58C9geG53ioF3JdERGRUpJXQDOz7QmdixJzi1r60iIiIv1XtwOpmVUAvydM8A3wNvAk8HHC3eZjhBlipgL7ANXR/j8DKwutsIiISCnJp7PRaYQg6sCPgF3c/fTY+z9291Pc/QDCuNIfR2X3BK5w97MLq7KIiEjpyCeQJmZ8WQ58zd3b0xV09/fc/SvA54DtgTvNbGQe1xQRESlJ+QTSxN3or9y9NZdzuvtVwF8Id6gX5HFNERGRkpRPIB0Tvb7daX/iznRwmuN+R+iUdEIe1xQRESlJ+QTSRA/dtZ32b4pet0tz3LvR67Q8rikiIlKS8gmkq6LXuk77V0Sve6Q5blKa40RERMpWPoF0YfS6c6f9zxPuVo83s9r4G2ZmhMQNAO/kcU0REZGSlE8g/TshYB7Uaf/votcxhN65082sxsxmAL8F9iZ0Uno438qKiIiUmnwC6R+i14PMbFxs/93Ac4QgexSwAGgA5gMnRmUagf/Oq6YiIiIlqNuZjdz9eTO7GKgFJhM9M3V3N7OPAH8CZqQ4dAvwCXd/Nf/qioiIlJa8cu26+/fS7F9uZnsTsh8dSejBuxV4GrjO3d9NdZyIiEi5KvosLFGShpujRUREpF/LJ2n9GdHqO+7+pyLXR0REpKzkc0d6A6H37SWE56HSTzx171s8/Ycd8jp2v/e1sv+BbR3P90QlT/+jqkfLqX7dKHfvWzz9h0X51e/D09j/uB2znq/Y5VQ/1a+36leIfHrtJjIYqdOQiIgMePkE0uXRa7qcuiIiIgNGPoE00ZzbOSGDiIjIgJNPIP050AR8ysx2K3J9REREyoq5e/cPMvsUcC3wHnC+u/8hyyHSw+bMmePPPPNM4Sd6+lqom1D4eaQ0bFwB+53T17UQKVlm9qy7zynkHPkMf7koWn2MkHTh92a2GPgb4flpQ7ZzpEvoICIiUm7y6at/MWH4C9GrAVOjJVcKpCIi0i/km9nIsmxn0v22ZBERkRKVTyA9rOi1EBERKVP5zP7yeE9UREREpBzlM/xFREREIgqkIiIiBVAgFRERKUA+40gPLvSi7v6XQs8hIiJSCvLptfsYhQ1h8TyvKyIiUnKKNY5URERkQMonkF6SQ5kKYAxwADCbcBf6e+CFPK4nIiJSsvIZR5pLIN3GzP4F+BXwQeBqd/9jd68pIiJSqnq81667/52Q3B7gV2bWnZy8IiIiJa1Xhr+4+5vAzUA98KXeuKaIiEhv6M1xpPOi1w/34jVFRER6VG8G0qbodVIvXlNERKRH9WYgTcxA3tyL1xQREelRvRJIzWwW8FnCMJj5vXFNERGR3tCTKQJrgAnA4cDHo20ndDoSERHpF3orRWAiE9KfgWvyuKaIiEhJyrdp17q5rAf+Azje3dsLq7KIiEjp6KkUgRB66a4HFgL/cHd1MhIRkX6nx1MEioiI9Gea2FtERKQACqQiIiIFyGs+UjObTNSJyN035lC+jpBnt93dl+VzTRERkVLU7TtSM9sfWAy8RZhrNBf7AIuARWa2V3evKSIiUqryado9JXp93d0fy+UAd/8L8ArhLva0PK4pIiJSkvIJpO8nJGTo7gTdfyAE0g/kcU0REZGSlE8g3SV67W7O3AXR6655XFNERKQk5RNIh0evWTsZdbIpeh2RxzVFRERKUj6BNBFAR3bzuFHRa0Me1xQRESlJ+QTSxPCVf+nmcQdFryvyuKaIiEhJyieQPk7oNHSKmU3M5YBo3OmphE5Kj+dxTRERkZKUT0KGm4AvAIOB35vZMe6+Kl1hM9sOuDsq78CNeVxTesGGPy9m08M92xds+D7NjJhV/vMXbHi+hk0v1PToNfrN7+rPi9n08JIevcbwI6Yw4oNTe/QavUG/q9z1xu8qV92+I3X3Z4HbCHel+wDzzew7Zra3mdUAmFlNtH0h8FJUzoE73P0fxaq8iIhIX8srRSBwHmEYzBxgNGFqtUsAzKwNqIyVTUzq/RRwdp7XExERKUl5Ja13962ExAq/ANroOIl3VaftFuDnwCHRcQWz4FQzu8/MlplZk5mtNLOHzexcM8v3C0Kqa3k3lhtyPGe1mZ0X1XdlVP9lZnZv9HNZ9rOIiEgpyDvguHsT8Dkz+wGhI9H7gUlAHWGIzDLgr8Bvipmo3sxGAncAh3d6a3y0HA5cYGYnuntpNKDHmNk04E5gVqe3JkbLscC5Znayu6/v3dqJiEh3mbv3dR1yFj2DfYhkmsGlwFXAG4Qg/mlgRvTeQuDAXGanyXLNxC9oAfCdLMWXuPtzGc5VDzwBTI92vQxcR/jSsTNwPjA5eu9R4Ch3b82lnnPmzPFnnnkml6KZPX0t1E0o/DxSGjaugP3O6etaiJQsM3vW3ecUco6iNYH2kgtIBtHngCPdfV3iTTO7gtBDeC6wO3Ah8NUiXXu1u99d4Dm+SzKIPgCc6O6NiTfN7OeELwqzgMOAzwA/K/CaIiLSg8pmYu/ouee3o00HzogHUYAoKJ0BbIl2fcHMRvdeLdMzs3HA56LNLcCZ8SAK4O5rCfVP3AVfaGbxjlsiIlJi8pmPdLiZXWtm15nZwTkec3BU/mozq+1+NYHw7HNstP6wuy9IVSga0/rraHMQ8JE8r1dsJwCJgYe3pRt76+7zgUeize2AQ3q+aiIikq987kg/ThjGcirwYo7HvEiYx/TTwMl5XBPgqNj6A1nKxt8/Os/rFVu5119ERFLIJ5Am/rA/6O4bcjkgKnc/YTjMh/O4JsAesfVns5SN97rZI22p7tnNzP5mZmvMrNnM3jWzv5jZd81sfA7H93X9RUSkB+QTSPchPMOb183jnoheOw/7yFU8d92iLGWXEca3AuxSpHGZ4wmJ+kcB1cA4Qseni4FFZvaldAeaWQWwU7TZRjLxfzqLY+uav1VEpITl02t3++h1aTePWx695ju2oj62vjpTQXdvNbONhKneqoChwOY8rwvwJvAn4J/AGqAWmAmcBOxIeBb7IzMb5e7fTXH8MJK/6/U5DGlZE1uvL6DeIiLSwwoZ/tLdu9nEXWG+1xwWW29MWyqpgeScqcPJP5Ae4u5/SfWGmX2LcEeaGF96kZn92d3/1qloPnVPGJ6ukJmdTxh7ypQpU3I4rYiIFFs+TbuJu8GdMpbqaufodW0e1+wz6YJo9F6bu18IXB3b/e105ROH5XLZHOt2lbvPcfc5Y8eOzX6AiIgUXT6B9EXC3eXHunncSYQAMT+Pa0LHO8rBOZSPD7PZlOc1c3UxyeB3WIohPvG65zL8Z0hsvafrLiIiBcgnkP4xet3LzD6fywFm9gVgr2jzD3lcE2B9bD1jkoUoeUNdtNlKMkFDj3D3FcBr0eYgYFqnIpujegDU55BkIf7zrS+0fiIi0nPyCaQ3AO9G6/9nZv9hZkNTFTSzoWZ2KfC/hDu21cA1+VSUZKCCroGqs0kkp3J73XsnoXC8g9DI+Bvu3k7osERUr0lZzhWfdfe1tKVERKTPdbvjj7s3mNnZwL2EQPwtQiq+RwlJ2DcTOtfMIOSLHU5oCm4Dznb3fO8O5xNy6EKYB/XxDGXjCYjzbUrurmx3kfOB3aL1OXQc4tJZX9RfRETykO98pA8AnwC2EoJkHXA88HXgP6LX46P9Rgiup7v7H1OeMDcPxtbnpi0VxLMBZcsiVDAz257keM9mUgfJkq2/iIjkL++k9e5+O7Anoal2Ix0n804sG4FfAnu5+28LrOujwHvR+pFmNjNVoSg5/MejzUbgngKvm4uLSQ7veTzNXffdhCALcFpUzy6inysx1+o7ZL7zFhGRPlbQ7C/uvsjdzydk+5lNuAv9ZPQ6Gxjl7he4+6LEMTmm00t1rVbg+4nTADdFk3xvY2aDgRsJCRgArnD3+LPLeNkbzMyj5eI0ZX5gZmkHaJpZpZl9j2gsZ+T7qcq6+3vAz6PNYcANUX3j5xsJ3EwyKF/q7m2IiEjJKsp8pFFnmheipYuoF+3xhGT3RxF6tubjSsKwmw8QAvWLZvZLkhN7n0PHib0vzfM6CRcAXzezecDfCR1/NhCGsOxOSMS/Y6z899090x3kJYRm2+nAMcBzZnYNIevTzoT5RxMTez9GmLRcRERKWI9O7G1mexOC5+mEzjhGjskGUnH3ZjP7CHAHoflzMqmD5XOESbNzSqqfhRFy7P5LhjJbga+7+xWZTuTu683sGOBOQs7hGcAPUxR9CDjZ3Vvyq7KIiPSWogdSMxtF6Ih0NrB3YnesyMZCzu/u68zsSMLd4KcIAWkMsA5YQJiL9Poc8tnmYi4hgB5I6Ew0lvCFoI0w3OWfwMPADdGk3LnUf5GZHQCcRXiWO5MwXGY18Dyhaff2XhqyIyIiBSpKII1mVzmGEDyPI8yOEg+erYSk7zdThM4/UZD5TbTke46zCMEsU5kngSfzvUaG87YQ0gpena2siIiUtoICqZntRghGnyI5K0wigDrwOqGDzW1RZxsREZF+pduB1MyGA6cS7j7fF38rel0OTIzWb3X3nxRUQxERkRKWcyA1s8MIwfOjJBOvJ4LnFuAu4CbgEZJ5ZUVERPq1jIHUzKYSmm7PJJn/NRE82wlB8ybgd+6+NXZc0SsqIiJSirLdkb4VvcYj4wJCp6FfRbOeiIiIDFjZAmli3KcDtwD/6+4v9HSlREREykV3OhudAtSZ2Y3AfUoWICIikj3X7vWEmVsMqCGMEb0DeMfMrjSzg3q4fiIiIiUtYyB193MI40PPJjkLiREy8ZwP/NXM3jCz75rZTj1aUxERkRKUdfYXd9/q7je6+2GExOqXAktITpW2A3AR8JqZ/c3MPtuTFRYRESkl3ZpGzd3fdveL3H0a8EHgVsKcn4mgeiDws9gh08ws35leRERESl4hE3s/7O6fJDT9fg54imRATSRcPxN418yuMbNDC6uqiIhI6SloYm8Ad9/o7r9w9/cRZjL5IfAuyaBaR3jG+rCZLTGzHxR6TRERkVJRcCCNc/eX3f2rhHlCjyekDWwhGVQnAV8r5jVFRET6UlEDaYK7t7n7fe7+MWAC8K+EuTtFRET6lR4JpHHuvsbdf+Tu+wBz6NgZSUREpKwVZWLvXLn7c8BzvXlNERGRntTjd6QiIiL9mQKpiIhIARRIRURECqBAKiIiUgAFUhERkQIokIqIiBRAgVRERKQACqQiIiIFUCAVEREpgAKpiIhIARRIRURECqBAKiIiUgAFUhERkQIokIqIiBRAgVRERKQACqQiIiIFUCAVEREpgAKpiIhIARRIRURECqBAKiIiUgAFUhERkQIokIqIiBRAgVRERKQACqQiIiIFUCAVEREpgAKpiIhIARRIRURECqBAKiIiUgAFUhERkQIokIqIiBRAgVRERKQACqQiIiIFUCAVEREpgAKpiIhIARRIRURECqBAKiIiUgAFUhERkQIokIqIiBRAgVRERKQACqQiIiIFUCAVEREpgAKpiIhIARRIRURECqBAKiIiUgAFUhERkQIokIqIiBRAgVRERKQACqQiIiIFUCAVEREpgAKpiIhIARRIRURECqBAKiIiUgAFUhERkQIokIqIiBRAgVRERKQACqQiIiIFUCAVEREpgAKpiIhIARRIRURECqBAKiIiUgAFUhERkQIokIqIiBSgLAOpBaea2X1mtszMmsxspZk9bGbnmllVL9RhpJm9Y2YeW6bleGy1mZ0X1XdlVP9lZnZv9HNZD1dfRESKpMcDTrGZ2UjgDuDwTm+Nj5bDgQvM7ER3X9KDVflfYLvuHhQF2zuBWZ3emhgtxwLnmtnJ7r6+wDqKiEgPK6tAamY1wD3AB6JdS4GrgDeAScCngRnAbOB+MzvQ3Tf2QD0+CJwFtAPNwOAcj6sH7gemR7teBq4DlgE7A+cDk4EjgTvN7Ch3by1m3UVEpLjKKpACF5AMos8BR7r7usSbZnYFcDcwF9gduBD4ajErYGZDgF9Gmz8Djgem5nj4d0kG0QeAE929MXbunwMPEe5WDwM+E11DRERKVNk8I42ee3472nTgjHgQBYiC0hnAlmjXF8xsdJGrcimwA7A8Vp+szGwc8LlocwtwZjyIArj7WkL9Pdp1oZlVFlxjERHpMWUTSAnPPsdG6w+7+4JUhdx9FfDraHMQ8JFiVcDM9ge+FG1+wd03dePwE4CaaP22qJ5duPt84JFoczvgkDyqKiIivaScAulRsfUHspSNv390MS5uZtXANYTf2T3uflc3T9Gn9RcRkZ5RToF0j9j6s1nKPpPmuEJ8A9gT2Ax8Po/j+7r+IiLSA8qps9GusfVFWcouA9qASmAXMzN39yzHpGVmM0g+D/22uy/r5vEVwE7RZltUv0wWx9Z3TVuqyOb99haeuKO7N9rBgYfux0GH71/kGnU075GneOKxpwf0dXPVK/X77S08ccdtHa970mkcdPInBsx1czXQfi8D7d+jnO5I62PrqzMVjIaMJIa9VAFD871oFASvITxvfQa4Io/TDCP5pWV9DkNa1sTW6/O4noiI9JJyCqTDYuuNaUslNcTWhxdw3c8BBxHuJM939/Y8ztEjdTez883sGTN75r333sujWiIiUqhyCqS9zsymAD+INn/k7s8X4bS5NDHn1Azt7le5+xx3nzN27NjsB4iISNGVUyDdHFvPJZNQbWy9O8NU4q4k3E0uJiRTyFe87rVpSyUNia3nW3cREekFVkAfnF5lZm8REiEATHP3xRnKVhGaUCuBVqCmu52NzOwTwK+izWPd/Q9pyi0imdloB3dflKJMBdBEeE7aBgxy97YM194BeCvafNPdd85W3zlz5vgzzzyTrVh2T18LdRMKP4+Uho0rYL9z+roWIiXLzJ519zmFnKOceu2+RiyQ0rFna2eTCEEU4PU8e+yeG72+A8wys85J5hNGxNY/b2bro/Wr3f1dAHdvN7M3gd2iek3KUv94ysHXultxERHpPeUUSOcTcugCzAEez1A2/u1ifp7XS0xlNh74jxyP+bfY+n3Au53qsVu0PofMgbQY9RcRkV5QTs9IH4ytz01bKohnA8qWRai3lHv9RUQkhXIKpI8CiTEeR5rZzFSFouTwH482GwnTrnWbux/q7pZtoeOd5Q6x917odMq7CVOuAZwW1TNV/WeSnGv1HTLfeYuISB8rm0AaJTH4frRpwE3RJN/bmNlg4EaSCRiucPd4coN42RvMzKPl4h6q9jbu/h7w82hzGHBDVN94nUYCN5NsVr40U6ckERHpe+X0jBTCcJSPEeYknQ28aGa/JDmx9zmEib0BFhKmPCsllxCabacDxwDPmdk1hCnZdibMPzo5KvsYYdJyEREpYWUVSN292cw+AtxBaP6cTOpg+Rxh0uwNvVm/bNx9vZkdA9xJmLx7BvDDFEUfAk5295berJ+IiHRf2TTtJkSTeR9JeA76B2AF4dnju4R5PM8HDnD3JX1WyQyicaYHEOr5CKHezYSf4w+En+sod1/fR1UUEZFuKKs70oRoXOhvoiXfc5wFnFWEukzL45gW4OpoERGRMlZ2d6QiIiKlRIFURESkAAqkIiIiBVAgFRERKYACqYiISAEUSEVERAqgQCoiIlIABVIREZEClGVCBulBtaNg44q+roUUS+2ovq6BSL+nQCod7XFiX9dARKSsqGlXRESkAAqkIiIiBVAgFRERKYACqYiISAEUSEVERAqgQCoiIlIABVIREZECKJCKiIgUQIFURESkAAqkIiIiBVAgFRERKYACqYiISAEUSEVERAqgQCoiIlIAc/e+roMUgZm9Byzu5mFjgNU9UB3p3/S5kXyV4mdnqruPLeQECqQDmJk94+5z+roeUl70uZF89dfPjpp2RURECqBAKiIiUgAF0oHtqr6ugJQlfW4kX/3ys6NnpCIiIgXQHamIlD0ze8zMPMPy8b6uo5SmYnx2qnqjoiIiveR3wOYU+9/u7YpI2cn7s6NAKiL9yb+7+6K+roSUpbw/O2raHUAsONXM7jOzZWbWZGYrzexhMzvXzPTFSkSkm/SHc4Aws5HAHcDhnd4aHy2HAxeY2YnuvqS36yciUq4USAcAM6sB7gE+EO1aSuiG/gYwCfg0MAOYDdxvZge6+8a+qOtAZGaVhN//HGDf6HVvoDYqcom7X9w3teuqJ+prZgacAnwK2AcYC6wFFgK3ATe4e2sOp/q0mY0B2oE3gXvd/Y3u1KWcmNkIYC5wGOH/785AHeFZ3xLg78D17v50n1Uypt9+dtxdSz9fgC8BHi3PAiM7vT8YeCBW5n/6us4DaSF0cvAMy8V9XceerC8wEng4yzmfBaZkOMdjaY5rA34EVPb1760H/h2+BjRm+b0llpuBISVQ53752dEz0n4ueu757WjTgTPcfV28jLs3AmcAW6JdXzCz0b1XywGvstP2WuD1vqhIjopW31hrSeKRw1LgQuA04KvAy9H+RGtJXZpT/YVwR7ITMATYjfC5byJ8kfyvfOpX4nYFBkXrbxFamT5HuDv7DHA7IRgAfBK4y8z6+m9+//zs9PU3FC09uwBHkfyG9ecsZa+Jlf10X9d9oCzAt4AfACcBO0T7ziLPb+nR8RV51iXrt+9i1pcebi2Jff5bgEl9/W9d5M/N1cB9wCFEyXVSlPkAsCn2+ztbn53if3b6/MOgpWcX4PLYB+nfspQ9KVb29r6u+0BeCgmkQA3wR+Ar3Tzuo8DTnf8g9VR9CX00VkXHtAMz05QbR3jm54SmzNHdrNvT0bFn9fW/a5E/Izn9OwGfj/3bPK7PTvE/O319my89b4/Y+rNZyj6T5jgpL1cAxwD/a2ZfzOUAMzsB+DWh88ddPVe1Dg4ndAwBeNjdF6Qq5O6rorpBaMr8SDevk2g63L7bNSxh3ukRTQa/ja3vmaWsPjsd5fTZUSDt/3aNrS/KUnYZyWcqu0S94aT8/Ah4L1r/sZn9v0yFzex4wvO0asK39kt7tHZJR8XWH8hSNv7+0d28zsjodUvGUv3Xpth6bdpSwY/QZycup8+OAmn/Vx9bzzgzvYcu4olhL1XA0B6qk/Qgd18IHAGsiXb91Mw+k6qsmX2YcMdSTehccYK7P9QrFe2F1hIzG0ty2Fe2a/RX8d/X4kwF9dlJ6s5nR4G0/xsWW2/MoXxDbH14kesivcTdXwI+CKwDDLjSzM6NlzGzYwjDEWqAZuBj7v5gL1azKK0lZnaQmZ0QjVEktn8aoalxKPA8MK/QCpep82Prf8hWWJ+d7n92lJBBpJ9y9+fN7CjgIWAEcJWZtbn79WY2l/CHYhChV+Ip7p71j2yR1cfWs7aWmNlGQlNborUkkWB8V+B64B0zew5YD0wlDPgfTEhMcIpHvUcGEjM7CDg72mwkNN1mpc9O9z47CqT932aS7fyDST27QVz8GcqmtKWkLLj7M9Efvj8TWhiuMbM9COMNBwGtwGnufk8fVC+f1pLEZ3k4yc/yk8CVwP6EDi8jo7LzCeMMr3D39UWob1kxs/GE55eJlscL3X1prsfrs5P7Z0eBtP9bT/IDNJoMgTRK3pAYtNzKwO2c0a+4+5NRU9wDhD9A/xq91QZ8wt1/12eVKwJ3f5nwx10iZjaUEAgmRrv+APywu+fRZyc3ekba/70WW5+WpewkkplHXh+ITWH9lbv/Hbi40+6r3P32PqhOQvxL3eAcyqu1JAdmNhj4PeEuC0K+3VPz/f+sz052CqT93/zY+pwsZePvz09bSsqOmb0fuKTT7vPN7ON9UZ/I+th6xpSUai3JTZQ2706SafOeAj7k7nn/vvTZyU6BtP+L96Sbm6VsfIxVtrFZUiaiDid/JHSyaCOkaNtKaH34lZmd3EdVU2tJEZlZNWE4yjHRrueBo72AmZz02cmNAmn/9yjJAdZHmtnMVIXMbByQ+IbZSHi+ImXOzA4A7id0sGgnTFrwLeBYQqeKSuBWM/tYH1RPrSVFEt113QYcH+16CfhgN7IfpTqnPjs5UiDt56IkC9+PNg24KZrke5vomcqNJBMwXOHua5CyZmb7EVok6gh/CM9y91sB3P1R4DjCH8Qq4LYo1VtvUmtJEURjIG8GEgFtIXBkIf+H9dnpHgXSgeFK4K/R+mzgRTP7tpmdamb/BjxH8sO2kN5L8yU9xMxmA38ijAFsJ8zmc3O8jLs/TMg92kjITnN7lPKtt6i1pEDRtGjXkfz9vAYcEeWYzfec+ux0kwLpAODuzYQP/SPRrsmEYPlrwuwwM6L9zwHHuPuGXq+kFI2Z7UMYSF9PmLniXHe/MVVZd/8zHf8g/tbMju2Neqq1pDBRhp5fEuYSBngDOMzd3yngnPugz063mZ7ZDxzRf7xTCJPYzgLGENKALSAE1eujD6j0IjPbATin0+69CM1nEFoT/tLp/d+5+/Npzvczwtg4B85392tyqMPRwN2EgfYPu/uRvVHfqJfpQyRzmi4lBIc3CJ1EziH5RW8hcJC+6AVm9p/AN6PNFuDfCL+/bP7k7lvTnFOfnXx0Z242LVq0FH8BDiU5H2Ouy1kZzldFyIP6mW7W40OEP2LDe7m+I4GHsxz/LDClr/+tSmkBHsvj38GBafrsFHdRZiORfsZDq0K3e1K6+x8JQx16lbuvM7MjUWtJn9NnJz9q2hURESmAOhuJiIgUQIFURESkAAqkIiIiBVAgFRERKYACqYiISAEUSEVERAqgQCoiIlIABVIREZECKJCKiIgUQIFURESkAAqkImXMzB4zMzcz5fqMmNlsM2uLfi/7FvnclWb2anTuHxTz3FK+FEhFepGZTUsEviIsZ/X1z1Oifkb423avuz9bzBO7exvJie//1cx2Lub5pTwpkIpIv2FmHwXeF21e3EOXuRV4DagB/qOHriFlRLO/iPQiMxsCHJWhyOHAF6L1R4GfZCj7nLsvKVbd+gMz+yewJ/CAux/Tg9c5B7iGMN/lHu6+sKeuJaVP85GK9CJ33wrcne59M6uPbS5x97RlpSMzm0sIogA39fDlfgtcAQwGvgyc38PXkxKmpl0R6S8uiF43A/f05IXcfSNwb7T5STMb3pPXk9KmQCpSxrL12jWzszp3TjKzOWZ2o5m9bWYNZrbYzG4zsz06HVtpZqeb2SNmttLMGs3sNTO7zMzqcqxfjZmdY2a/N7Ol0TnWm9k/zeyHZjat0N9BdJ3RwIeizbuiO/9M5Qeb2efM7M/Rz9ZkZpvNbJGZPWVmPzazY8ysOsNpbolea4GTivBjSJlS067IAGJmnwf+j47/96dEy4lm9hF3fzC6w/oN0Pk54y7A14GPmNnB7v5ehmvNAW4Hduj01iBCE+yewOfN7Ivu/stCfi5CEE0EvUczFTSznYAHgM49bmuAocBUYD/gi8As4IU0p3qM8IzUgI8A13e/2tIfKJCKDBzHAh8F3iN0lJlPuJv6KPBhQoD7jZntANxICKJ/JzwPXEkIMP8vep1OCMifTHUhMzsQeAgYEu16GLgfWEp4rnggcEb0/i/MrMndbyjgZ/tgbP2pdIXMzAg/TyKIvgDcAbwFtAAjgRnAYcA+mS7o7hvM7JWo/BFmVhkNj5GBxt21aNFSIgtwFuEux4Ebcij/WKJ8Dudz4ElgZIpyV8XKPBO9fiNFuXHAiuj9VmD7FGWGA0uiMpuBY9LUbWdgcazcmAJ+b69G59kIVGQoNyf2c94LVGYouzswOst1r4+db6++/vxo6ZtFz0hFBo5m4BR3X5fivUsIwQBgX+B+d7+scyF3X0XorQpQCRyZ4lznAZOj9Qvc/f5UlXH3N4Czo82h5Nnz1cwGEZqcAV539/YMxePNudd5hjtId1/o7muyXP7l2PpeWcpKP6VAKjJw3Ovui1O94e7LgUWxXT/LcJ6/xdZ3T/H+p6LXlSQ75KTk7o8Q7nAh8/jaTCYTnlMCrM1SNt4JaWae14uLfymZWoTzSRnSM1KRgePJLO+/S7JjUNrnjFG5hJHxN8xsBMk7s5XA8eGxZEabo9cZ2QqmMSq2ni2Q/g1oIDwb/q6ZjQRudPd/5nnt+B3ryLSlpF9TIBUZOLI1UzblWDZebnCn9yaTbOmaDdyVW9WA/APRoNj6pkwF3X2tmX0FuJLw9+9fCTlzVwHzgL8SmrVfznCauI2x9drcqyz9iZp2RQaOTM8OO8jynDGTEXkeB8nhK90VD+xZx7d6GGpzGKEnceLnHAecAPwQWGhmfzez/XO4dvznbcipttLvKJCKSDFtjq3f4O7WnSXPa8abc0elLRXj7o+7+5GEAHoi8N+Epu9EYD0I+JuZHZrlVN1pVpZ+SoFURIppeWy9GJ15crGEZADMKZAmuPsad7/b3b/u7u8jJKa4NXq7Grg8yyni10vZkUv6PwVSESkad18NJGZC2dfMJmcqX6RrNgOvR5s7m1nef9ei3stnAu9Eu/Y1s0zPPuMdpPLtsCRlToFURIrtxui1AvhBL10z0SN5OKmH5OTM3VuBZbFdmTplHhC9biL5BUIGGAVSESm2n5Fs5vyEmf2fmdWkK2xmdWb2RTNLldwhV3+OraftJGRmnzCzszPdZZrZ+wg5dgHecveUPYGjoT67RZsPZ0ruIP2bhr+ISFG5+xYzOwF4nNCL9svAKWZ2O6H5cyPhznEHQtA7jDCE5VOpzpejPxIyN9UAhwLXpSm3C/Bd4Kdm9mfgaUL+3yZCx6MPEHrvVkbl/zPDNQ8lmQji7nwrLuVPgVREis7dX4iGj9xGuLubQAio6TQBqwu43loz+yMhCJ5oZkM89VRqiU5JQ6OyJ6Q5ZQtwobtfm+Gyp0evDcCd3a2z9B8KpCLSI9z9VTPbFziOMMPMgcB4QhDbRGj+fRF4BPh9mhzA3fFzQmAcFr3emqLM94EHgcOBgwmz2GxH6KG7idBp6VHgmigXcErRNHPHRZu/Stf8KwODuaecD1hEpOyY2YuEFIV/cve5PXidTwPXEhL97+Hu6mg0gKmzkYj0JxdHr0dFd8NFZ2aVwNeizd8oiIoCqYj0G+5+F/BEtHlxD13mNEJv3Wbgwh66hpQRBVIR6W8+T+hUdKyZzSnmiaO70e9Em/+b6TmqDBx6RioiIlIA3ZGKiIgUQIFURESkAAqkIiIiBVAgFRERKYACqYiISAEUSEVERAqgQCoiIlIABVIREZEC/H9UC+7fnkYDagAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 432x478.8 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "posterior_x = np.array([5923.6, 13558.7, 36065, 93753.7, 99186.6, 203551.2])\n",
    "posterior_y = np.array([0.603, 0.614, 0.626, 0.636, 0.646, 0.657])\n",
    "\n",
    "nsp_x = np.array([4070, 8163.2, 20934.1, 32363.1, 85772.1])\n",
    "nsp_y = np.array([0.687, 0.687, 0.687, 0.687, 0.686])\n",
    "\n",
    "attn_x = np.array([7199.75, 14439.4, 29520.5, 60007.4, 116016.96])\n",
    "attn_y = np.array([0.604, 0.606, 0.606,0.607, 0.607])\n",
    "f, ax = plt.subplots()\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "# plot the same data on both axes\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\", ls='-', lw=line_width)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\", ls='--', lw=line_width)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\", ls=\":\", lw=line_width)\n",
    "# ax.axhline(y=0.6, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"SOTA\")\n",
    "ax.axhline(y=0.60, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"THP\", lw=line_width)\n",
    "ax.axhline(y=0.55, xmin=0.05, color='C4', ls=(0, (3,1,1,1,1,1)), label=\"SAHP\", lw=line_width)\n",
    "ax.axhline(y=0.40, xmin=0.05, color='C5', ls=(0, (3,5,1,5,1,5)), label=\"NHP\", lw=line_width)\n",
    "ax.axhline(y=0.51, xmin=0.05, color='C6', ls=(0, (5,10)), label=\"MTPP\", lw=line_width)\n",
    "\n",
    "marker_style_id = 0\n",
    "ax.plot(posterior_x, posterior_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(nsp_x, nsp_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(attn_x, attn_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax_xlim = ax.get_xlim()\n",
    "ax.plot(np.arange(5) * (ax_xlim[1]-0.05)/4 + 2000, [0.60] * 5, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 2000, [0.55] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 4000, [0.40] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 6000, [0.51] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "# --------------------------------------------------------------------\n",
    "# Format with 2 decimal places\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter(\"%.2f\"))\n",
    "ax.xaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "\n",
    "# ----------------------------------------------------------------------\n",
    "ax.set_ylabel('Accuracy', fontsize=30)\n",
    "ax.set_xlabel('Time (s)', fontsize=30)\n",
    "# ax.set_xlim(, 60000)\n",
    "ax.fill_betweenx(y=np.linspace(0.38,0.7,50),x1=4000,x2=85000,color='C1',alpha=fill_between_alpha)\n",
    "# ax.legend()\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 100000))\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('2-hidden-earthquake-accuracy.pdf',  **savefigarg)\n",
    "plt.savefig('2-hidden-earthquake-accuracy.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('2-hidden-earthquake-accuracy.png').convert('CMYK').save('2-hidden-earthquake-accuracy-cmyk.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x478.8 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "posterior_x = np.array([482.2, 960.0, 1846.9, 3689.7, 7436.0, 14837.9, 29573.8])\n",
    "posterior_y = np.array([1.72e5, 1.47e5, 1.31e5, 1.21e5, 1.14e5, 1.08e5, 1.05e5])\n",
    "\n",
    "nsp_x = np.array([44, 84.1, 167.2, 351.5, 683.3, 1374.2, 2722.5, 5628.8, 11067.4])\n",
    "nsp_y = np.array([1.92e5, 1.66e5, 1.65e5, 1.56e5, 1.57e5, 1.55e5, 1.55e5, 1.55e5, 1.55e5])\n",
    "\n",
    "attn_x = np.array([47.9, 93.2, 175.7, 370.6, 754.7, 1462.1, 2886.1, 5706.0, 11315.7])\n",
    "attn_y = np.array([1.64e5, 1.57e5, 1.44e5, 1.44e5, 1.40e5, 1.40e5, 1.39e5, 1.40e5, 1.40e5])\n",
    "f, ax = plt.subplots()\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "# plot the same data on both axes\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\", ls='-', lw=line_width)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\", ls='--', lw=line_width)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\", ls=\":\", lw=line_width)\n",
    "# ax.axhline(y=0.6, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"SOTA\")\n",
    "ax.axhline(y=179759.4, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"THP\", lw=line_width)\n",
    "ax.axhline(y=179761.6, xmin=0.05, color='C4', ls=(0, (3,1,1,1,1,1)), label=\"SAHP\", lw=line_width)\n",
    "ax.axhline(y=179773.3, xmin=0.05, color='C5', ls=(0, (3,5,1,5,1,5)), label=\"NHP\", lw=line_width)\n",
    "ax.axhline(y=1.79958e5, xmin=0.05, color='C6', ls=(0, (5,10)), label=\"MTPP\", lw=line_width)\n",
    "\n",
    "marker_style_id = 0\n",
    "ax.plot(posterior_x, posterior_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(nsp_x, nsp_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(attn_x, attn_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax_xlim = ax.get_xlim()\n",
    "ax.plot(np.arange(5) * (ax_xlim[1]-0.05)/4 + 2000, [179759.4] * 5, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 4000, [179761.6] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 6000, [179773.3] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 8000, [1.79958e5] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "# --------------------------------------------------------------------\n",
    "ax.yaxis.set_major_formatter(MathTextSciFormatter('%1.0e'))\n",
    "ax.xaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "# ----------------------------------------------------------------------\n",
    "\n",
    "# ----------------------------------------------------------------------\n",
    "ax.set_ylabel('RMSE', fontsize=30)\n",
    "ax.set_xlabel('Time (s)', fontsize=30)\n",
    "# ax.set_xlim(, 60000)\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 16000))\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "ax.fill_betweenx(y=np.linspace(1e5,2e5,50),x1=44,x2=1100,color='C2',alpha=fill_between_alpha)\n",
    "# ax.legend()\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('1-hidden-homicide-rmse.pdf',  **savefigarg)\n",
    "plt.savefig('1-hidden-homicide-rmse.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('1-hidden-homicide-rmse.png').convert('CMYK').save('1-hidden-homicide-rmse-cmyk.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x478.8 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "posterior_x = np.array([482.2, 960.0, 1846.9, 3689.7, 7436.0, 14837.9, 29573.8])\n",
    "posterior_y = np.array([0.202, 0.211, 0.210, 0.239, 0.267, 0.262, 0.268])\n",
    "\n",
    "nsp_x = np.array([44, 84.1, 167.2, 351.5, 683.3, 1374.2, 2722.5, 5628.8, 11067.4])\n",
    "nsp_y = np.array([0.210, 0.209, 0.207, 0.213, 0.243, 0.240, 0.239, 0.264, 0.266])\n",
    "\n",
    "attn_x = np.array([47.9, 93.2, 175.7, 370.6, 754.7, 1462.1, 2886.1, 5706.0, 11315.7])\n",
    "attn_y = np.array([0.217, 0.203, 0.202, 0.211, 0.245, 0.240, 0.256, 0.256, 0.290])\n",
    "f, ax = plt.subplots()\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "# plot the same data on both axes\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\", ls='-', lw=line_width)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\", ls='--', lw=line_width)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\", ls=\":\", lw=line_width)\n",
    "# ax.axhline(y=0.6, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"SOTA\")\n",
    "ax.axhline(y=0.296, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"THP\", lw=line_width)\n",
    "ax.axhline(y=0.210, xmin=0.05, color='C4', ls=(0, (3,1,1,1,1,1)), label=\"SAHP\", lw=line_width)\n",
    "ax.axhline(y=0.157, xmin=0.05, color='C5', ls=(0, (3,5,1,5,1,5)), label=\"NHP\", lw=line_width)\n",
    "ax.axhline(y=0.205, xmin=0.05, color='C6', ls=(0, (5,10)), label=\"MTPP\", lw=line_width)\n",
    "\n",
    "marker_style_id = 0\n",
    "ax.plot(posterior_x, posterior_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(nsp_x, nsp_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(attn_x, attn_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax_xlim = ax.get_xlim()\n",
    "ax.plot(np.arange(5) * (ax_xlim[1]-0.05)/4 + 2000, [0.296] * 5, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 4000, [0.210] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 6000, [0.157] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 8000, [0.205] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "# --------------------------------------------------------------------\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))\n",
    "ax.xaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "# ----------------------------------------------------------------------\n",
    "\n",
    "# ----------------------------------------------------------------------\n",
    "ax.set_ylabel('Accuracy', fontsize=30)\n",
    "ax.set_xlabel('Time (s)', fontsize=30)\n",
    "# ax.set_xlim(, 60000)\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 16000))\n",
    "ax.fill_betweenx(y=np.linspace(0.1,0.3,50),x1=4800,x2=7000,color='C1',alpha=fill_between_alpha)\n",
    "ax.fill_betweenx(y=np.linspace(0.1,0.3,50),x1=47,x2=4800,color='C2',alpha=fill_between_alpha)\n",
    "ax.fill_betweenx(y=np.linspace(0.1,0.3,50),x1=7000,x2=11500,color='C2',alpha=fill_between_alpha)\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "# ax.legend()\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('1-hidden-homicide-accuracy.pdf',  **savefigarg)\n",
    "plt.savefig('1-hidden-homicide-accuracy.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('1-hidden-homicide-accuracy.png').convert('CMYK').save('1-hidden-homicide-accuracy-cmyk.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x478.8 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "posterior_x = np.array([8220.7, 17650.5, 35195, 72831.2, 150360.1])\n",
    "posterior_y = np.array([1.77e5, 1.44e5, 1.30e5, 1.16e5, 1.09e5])\n",
    "\n",
    "nsp_x = np.array([1733.8, 3413.5, 7060.4, 13851.2, 27424.8])\n",
    "nsp_y = np.array([1.62e5, 1.62e5, 1.61e5, 1.6e5, 1.6e5])\n",
    "\n",
    "attn_x = np.array([2136.1, 4172.3, 8271, 16074.7, 32830.6])\n",
    "attn_y = np.array([1.58e5, 1.6e5, 1.58e5, 1.58e5, 1.58e5])\n",
    "f, ax = plt.subplots()\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "# plot the same data on both axes\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\", ls='-', lw=line_width)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\", ls='--', lw=line_width)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\", ls=\":\", lw=line_width)\n",
    "# ax.axhline(y=0.6, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"SOTA\")\n",
    "ax.axhline(y=179759.4, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"THP\", lw=line_width)\n",
    "ax.axhline(y=179761.6, xmin=0.05, color='C4', ls=(0, (3,1,1,1,1,1)), label=\"SAHP\", lw=line_width)\n",
    "ax.axhline(y=179773.3, xmin=0.05, color='C5', ls=(0, (3,5,1,5,1,5)), label=\"NHP\", lw=line_width)\n",
    "ax.axhline(y=1.79958e5, xmin=0.05, color='C6', ls=(0, (5,10)), label=\"MTPP\", lw=line_width)\n",
    "\n",
    "marker_style_id = 0\n",
    "ax.plot(posterior_x, posterior_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(nsp_x, nsp_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(attn_x, attn_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax_xlim = ax.get_xlim()\n",
    "ax.plot(np.arange(5) * (ax_xlim[1]-0.05)/4 + 2000, [179759.4] * 5, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 8000, [179761.6] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 14000, [179773.3] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 20000, [1.79958e5] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "# ---------------------------------------------------------------------\n",
    "ax.xaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "ax.yaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "\n",
    "# ----------------------------------------------------------------------\n",
    "ax.set_ylabel('RMSE', fontsize=30)\n",
    "ax.set_xlabel('Time (s)', fontsize=30)\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "# ax.set_xlim(, 60000)\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 80000))\n",
    "ax.fill_betweenx(y=np.linspace(1e5,2e5,50),x1=2136,x2=13000,color='C2',alpha=fill_between_alpha)\n",
    "# ax.legend()\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('2-hidden-homicide-rmse.pdf',  **savefigarg)\n",
    "plt.savefig('2-hidden-homicide-rmse.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('2-hidden-homicide-rmse.png').convert('CMYK').save('2-hidden-homicide-rmse-cmyk.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x478.8 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "posterior_x = np.array([8220.7, 17650.5, 35195, 72831.2, 150360.1])\n",
    "posterior_y = np.array([0.331, 0.405, 0.478, 0.581, 0.647])\n",
    "\n",
    "nsp_x = np.array([1733.8, 3413.5, 7060.4, 13851.2, 27424.8])\n",
    "nsp_y = np.array([0.564, 0.624, 0.663, 0.668, 0.694])\n",
    "\n",
    "attn_x = np.array([2136.1, 4172.3, 8271, 16074.7, 32830.6])\n",
    "attn_y = np.array([0.600, 0.669, 0.765, 0.817, 0.867])\n",
    "\n",
    "f, ax = plt.subplots()\n",
    "f.set_size_inches(figwidth,figheight)\n",
    "\n",
    "# plot the same data on both axes\n",
    "ax.plot(posterior_x, posterior_y, label=\"DNSP-MCMC\", ls='-', lw=line_width)\n",
    "ax.plot(nsp_x, nsp_y, label=\"DNSP-UNSP\", ls='--', lw=line_width)\n",
    "ax.plot(attn_x, attn_y, label=\"DNSP-USAP\", ls=\":\", lw=line_width)\n",
    "# ax.axhline(y=0.6, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"SOTA\")\n",
    "ax.axhline(y=0.296, xmin=0.05, color='C3', ls=(0, (3,10,1, 10)), label=\"THP\", lw=line_width)\n",
    "ax.axhline(y=0.210, xmin=0.05, color='C4', ls=(0, (3,1,1,1,1,1)), label=\"SAHP\", lw=line_width)\n",
    "ax.axhline(y=0.157, xmin=0.05, color='C5', ls=(0, (3,5,1,5,1,5)), label=\"NHP\", lw=line_width)\n",
    "ax.axhline(y=0.205, xmin=0.05, color='C6', ls=(0, (5,10)), label=\"MTPP\", lw=line_width)\n",
    "\n",
    "marker_style_id = 0\n",
    "ax.plot(posterior_x, posterior_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(nsp_x, nsp_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax.plot(attn_x, attn_y, marker=markers[marker_style_id][0], **marker_style, color=colors_lst[marker_style_id])\n",
    "marker_style_id += 1\n",
    "ax_xlim = ax.get_xlim()\n",
    "ax.plot(np.arange(5) * (ax_xlim[1]-0.05)/4 + 2000, [0.296] * 5, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 8000, [0.210] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 14000, [0.157] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "marker_style_id += 1\n",
    "ax.plot(np.arange(4) * (ax_xlim[1]-0.05)/4 + 20000, [0.205] * 4, color=colors_lst[marker_style_id], marker=markers[marker_style_id][0], **marker_style)\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "# --------------------------------------------------------------------\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))\n",
    "ax.xaxis.set_major_formatter(MathTextSciFormatter(\"%1.0e\"))\n",
    "# ----------------------------------------------------------------------\n",
    "\n",
    "# ----------------------------------------------------------------------\n",
    "ax.set_ylabel('Accuracy', fontsize=30)\n",
    "ax.set_xlabel('Time (s)', fontsize=30)\n",
    "# ax.set_xlim(, 60000)\n",
    "start, end = ax.get_xlim()\n",
    "ax.xaxis.set_ticks(np.arange(0, end, 80000))\n",
    "ax.fill_betweenx(y=np.linspace(0.1,0.9,50),x1=2000,x2=32000,color='C2',alpha=fill_between_alpha)\n",
    "ax.tick_params(axis='both', labelsize=30)\n",
    "# ax.legend()\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('2-hidden-homicide-accuracy.pdf',  **savefigarg)\n",
    "plt.savefig('2-hidden-homicide-accuracy.png',  dpi=300, **savefigarg)\n",
    "from PIL import Image\n",
    "\n",
    "# Open image, convert to CMYK and save as TIF\n",
    "Image.open('2-hidden-homicide-accuracy.png').convert('CMYK').save('2-hidden-homicide-accuracy-cmyk.pdf')\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.4"
  },
  "vscode": {
   "interpreter": {
    "hash": "0f5b0ac8ba86dea62a99a3214c242233795045ecb487cc4569dd7f3c464b8893"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

